MOSAIC: More LLMs, Less Cost through Collaborative Reasoning for Compiler Optimizations

LLM-guided compiler optimization has recently shown promise. However, current LLM-guided optimizers query a single LLM at every search step, so their cost grows with both that model's price and the search budget. A smaller model is cheaper but degrades the search: in our experiments, a recent single-LLM optimizer reaches 10.2% (6.0%) lower speedup on GPU (CPU) with gpt-5-mini than with GPT-5.2. Agentic multi-LLM frameworks add controllers, concurrent calls, and shared memory, whose overhead can offset the savings of cheaper models. This paper shows that the optimization search tree itself can coordinate heterogeneous LLMs: the tree already records which proposals improved the program, and we can augment the tree to record which model made them. That evidence can then be used to decide which model should propose next. To this end, we introduce MOSAIC, in which each Monte Carlo tree search (MCTS) node records a program and the LLM that expands it, and the active LLM proposes both a compiler transformation and the LLM for the next step. We also contribute an LLM-aware UCT that favors smaller models and a course-alteration rule that invokes the largest model only after repeated small-model regressions. Against that single-LLM optimizer run with GPT-5.2 alone and the same number of search iterations and tree parameters, on an NVIDIA GPU (Intel CPU), MOSAIC with eight LLMs improves the geometric-mean speedup on five kernels by 7.2% (14.4%) and the end-to-end Llama-3-8B speedup by 1.61x (1.41x), while reducing kernel compilation time by 1.95x (1.74x) and API cost by 4.47x (4.32x), with GPT-5.2 making only 23.1% (23.9%) of LLM calls. With the same eight models, random or round-robin model choice improves over the single-LLM baseline by only 2.5% on CPU, showing that the gains come from letting the LLMs choose the next model rather than from mixing the pool at random.

==> figs/overview-compact/fig_overview.py <==
# PLAN — message (Fig 1 = WHAT): LLMs collaborate by expanding ONE shared MCTS tree. Each node is a
#   joint state <program, active LLM>; at each expansion the active LLM picks a joint action
#   (next LLM + transformation); the rollout reward is backpropagated along the path, so it
#   credits every LLM that expanded a node on it.
# Venue: ICLR, full text width 5.5in; drawn at final size (the old figure was 2.8in tall).
# Direction: tree depth runs left->right along the selected path (one row). Unexplored sibling
#   paths branch upward (dashed, grey). The rollout drops to the reward, and backprop returns
#   right->left along the bottom.
# Colours: one pale hue per LLM (as in the original); grey = unexplored paths; green = reward and
#   backprop only. The only expansion drawn in full (the LLM pool with the chosen LLM outlined,
#   plus the transform) is the <p_t, llm_2> -> <p_{t+1}, llm_1> edge; other edges just name o.
# Grid (inches):
#   Y_ALT  alt chips       o_1^1[llm5]..   o_t^{i{-}2}[llmN]..  o_t^{i{-}1}[llm2]..    o_{t+1}^{i{-}1}[llm5]..
#   Y_AB   alt bus      ...:              :.................:                 :........
#   Y_M    main row    <p1,llmN> -> .. -> <pt,llm2> -> [ pool | transform ] -> <pt+1,llm1> -> <pt+2,llm4>
#   Y_B    backprop    ^------------------^---------------------------------^-----------  [R]
from mlfig import *

W, H = 5.5, 1.50
Y_M = 0.70                     # main (selected-path) row
Y_B = 0.155                    # backprop bus / reward box row
Y_AB = 1.17                    # bus that feeds the unexplored branches
Y_ALT = 1.385                  # unexplored-branch chips
PH = 0.25                      # state pill height
CW, CH = 0.25, 0.17           # LLM chip size
GREEN = PALETTE["green"][1]
LLM_ROLE = {"1": "blue", "2": "red", "3": "green", "4": "purple", "5": "cyan", "N": "orange"}

D = Diagram(width=W, height=H)
R_ = D.fig.canvas.get_renderer()


def measure(s, size=8):
    t = D.ax.text(0, 0, s, fontsize=size)
    bb = t.get_window_extent(R_).transformed(D.ax.transData.inverted())
    t.remove()
    return bb.width


def llm(k):
    return rf"$\mathrm{{llm}}_{{{k}}}$"


def chip(xy, k, sel=False, muted=False):
    """One LLM in its hue. sel: the LLM chosen by this expansion (thick dark outline)."""
    fc, ec, tc = colors(LLM_ROLE[k])
    if sel:
        return D.box(xy, CW, CH, llm(k), role=LLM_ROLE[k], edge=INK, lw=1.3, radius=0.035)
    return D.box(xy, CW, CH, llm(k), role=LLM_ROLE[k], lw=0.6, radius=0.035, dashed=muted,
                 edge=ec if not muted else shade(ec, 1.25), textcolor=tc if not muted else "#555555")


STATES = [("p_1", "N"), ("p_t", "2"), ("p_{t+1}", "1"), ("p_{t+2}", "4")]
LEFT_W = {p: measure(rf"$\langle {p},$") for p, _ in STATES}
RB_W = measure(r"$\rangle$")
GAP_L, GAP_R = 0.025, 0.012                                  # text <-> chip inside a pill
PW = max(LEFT_W.values()) + GAP_L + CW + GAP_R + RB_W + 0.1   # shared pill width


def state(x, p, k):
    """Joint search state <program, active LLM>: a pill with the LLM chip inside."""
    n = D.box((x, Y_M), PW, PH, role="white", edge=INK, radius=0.085)
    inner = LEFT_W[p] + GAP_L + CW + GAP_R + RB_W
    x0 = x - inner / 2
    D.text((x0, Y_M), rf"$\langle {p},$", ha="left")
    c = D.box((x0 + LEFT_W[p] + GAP_L + CW / 2, Y_M), CW, CH, llm(k), role=LLM_ROLE[k], lw=0.6,
              radius=0.035, solid=False)
    D.text((c.right + GAP_R, Y_M), r"$\rangle$", ha="left")
    return n


# ---------------------------------------------------------------- main row x-grid
X_S1 = 0.03 + PW / 2
X_DOTS = X_S1 + PW / 2 + 0.28
X_ST = X_DOTS + 0.23 + PW / 2
POOL = ["1", "2", "3", "...", "N"]           # the LLM pool shown in the expansion panel
CGAP = 0.03                                  # gap between pool chips
PAN_W = 4 * CW + 0.12 + 4 * CGAP + 0.12       # 4 chips + ellipsis + gaps + padding
PAN_L = X_ST + PW / 2 + 0.15
PAN_R = PAN_L + PAN_W
X_ST1 = PAN_R + 0.15 + PW / 2
X_ST2 = W - 0.03 - PW / 2
print(f"pill {PW:.3f}in, panel {PAN_W:.3f}in, st1->st2 gap {X_ST2 - X_ST1 - PW:.3f}in")

s1 = state(X_S1, "p_1", "N")
st = state(X_ST, "p_t", "2")
st1 = state(X_ST1, "p_{t+1}", "1")
st2 = state(X_ST2, "p_{t+2}", "4")
D.text((X_DOTS, Y_M), r"$\cdots$")

# ---------------------------------------------------------------- the one expansion in full
Y_POOL, Y_TR = Y_M + 0.105, Y_M - 0.125
xs = [c for c, _ in hstack(PAN_L + 0.06, Y_POOL, [CW if k != "..." else 0.12 for k in POOL],
                            CGAP)]
for x, k in zip(xs, POOL):
    if k == "...":
        D.text((x, Y_POOL), r"$\cdots$")
    else:
        chip((x, Y_POOL), k, sel=(k == "1"))
tr = D.box(((PAN_L + PAN_R) / 2, Y_TR), 0.95, CH, r"Transform $o_t^{i}$", role="white",
           lw=0.6, radius=0.035)
pan = D.group([], bounds=(PAN_L, Y_TR - CH / 2 - 0.055, PAN_R, Y_POOL + CH / 2 + 0.2),
              label=rf"{llm(2)} picks next LLM + transform", label_pos="top",
              role="grey", lw=0.6)

# ---------------------------------------------------------------- selected path (solid)
D.arrow(s1, (X_DOTS - 0.1, Y_M), label=r"$o_1^{i}$", label_side="above")
D.arrow((X_DOTS + 0.09, Y_M), st)
D.arrow(st, (PAN_L, Y_M))
D.arrow((PAN_R, Y_M), st1)
D.arrow(st1, st2, label=r"$o_{t+1}^{i}$", label_side="above")

# ---------------------------------------------------------------- unexplored paths (dashed, grey)
ALTS = [  # (parent, [(chip x, llm, edge label), ...])
    (s1, [(X_S1 + 0.52, "5", r"$o_1^{1}$")]),
    (st, [(PAN_L + 0.36, "N", r"$o_t^{i{-}2}$"), (PAN_L + 1.0, "2", r"$o_t^{i{-}1}$")]),
    (st1, [(X_ST1 + 0.66, "5", r"$o_{t+1}^{i{-}1}$")]),
]
for parent, kids in ALTS:
    D.line([(parent.x, parent.top), (parent.x, Y_AB), (kids[-1][0], Y_AB)], color=MUTED,
           lw=0.7, dashed=True)
    for x, k, lab in kids:
        c = chip((x, Y_ALT), k, muted=True)
        D.arrow((x, Y_AB), c, color=MUTED, lw=0.7, dashed=True, route="straight")
        D.text((c.left - 0.03, Y_ALT), lab, size=7, ha="right", color="#555555")
        D.text((c.right + 0.08, Y_ALT), r"$\cdots$", color=MUTED)
        if x != kids[-1][0]:
            D.dot((x, Y_AB), color=MUTED, r=0.02)

# ---------------------------------------------------------------- rollout, reward, backprop
rew = D.box((X_ST2, Y_B), 0.62, 0.2, r"Reward $R$", role="green", edge=GREEN, lw=1.0)
D.arrow(st2, rew, dashed=True, label="rollout +\ncost model", label_side="left")
BP = dict(color=GREEN, lw=1.3)
D.arrow(rew.w_, s1.s, via=[(X_S1, Y_B)], **BP)
for n in (st, st1):
    D.arrow((n.x, Y_B), n, route="straight", **BP)
    D.dot((n.x, Y_B), color=GREEN, r=0.03)
D.text(((X_ST + X_ST1) / 2, Y_B + 0.035), "reward backpropagates from one LLM to another",
       size=7, style="italic", color=GREEN, va="bottom")

D.save("fig_overview.pdf")


==> figs/overview-compact/mlfig.py <==
"""mlfig — tiny matplotlib toolkit for ML-paper schematics (architecture / pipeline / Figure-1).

Coordinates are INCHES on the final printed page: (0,0) bottom-left, (W,H) top-right.
Every shape is positioned by its CENTER. Draw at final size; never rescale in LaTeX.
"""
import logging, math, warnings
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch, FancyArrowPatch, Circle, Polygon, Rectangle, PathPatch
from matplotlib.path import Path
from matplotlib.colors import to_rgb

logging.getLogger("matplotlib.font_manager").setLevel(logging.ERROR)

# ---------------------------------------------------------------- geometry of venues (inches)
VENUE = {  # (full text width, single column width)
    "neurips": (5.5, 5.5), "iclr": (5.5, 5.5), "icml": (6.75, 3.25),
    "cvpr": (6.875, 3.25), "iccv": (6.875, 3.25), "eccv": (4.8, 4.8),
    "acl": (6.30, 3.03), "emnlp": (6.30, 3.03), "aaai": (7.0, 3.3),
}

# ---------------------------------------------------------------- palette: (fill, edge, text)
# Fills are pale tints, edges are the matching Paul-Tol hue (colour-blind safe), text is near-black.
PALETTE = {
    "blue":   ("#DCE7F7", "#4477AA", "#1F2D4D"),
    "orange": ("#FCE3CC", "#E07B39", "#4D2A10"),
    "green":  ("#DCEFD8", "#228833", "#16351C"),
    "yellow": ("#F6F0C8", "#B8A33A", "#3F3A12"),
    "red":    ("#F8D9DD", "#CC4466", "#4A1A25"),
    "purple": ("#EBDDF0", "#8E4AA3", "#35193F"),
    "cyan":   ("#D9F0F7", "#3A9BBF", "#133A47"),
    "teal":   ("#D5EEE9", "#2A9D8F", "#123F39"),
    "grey":   ("#EEEEEE", "#8A8A8A", "#333333"),
    "white":  ("#FFFFFF", "#555555", "#222222"),
}
# Semantic aliases — pick ONE meaning per hue and keep it across every figure of the paper.
ROLE = {
    "attention": "orange", "mlp": "blue", "ffn": "blue", "norm": "yellow", "embed": "red",
    "encoder": "blue", "decoder": "purple", "loss": "red", "data": "grey", "input": "grey",
    "output": "green", "frozen": "cyan", "trainable": "orange", "text": "green",
    "image": "blue", "audio": "purple", "reward": "yellow", "policy": "orange",
}
INK = "#2B2B2B"      # default arrow / line colour
MUTED = "#9A9A9A"    # de-emphasised / out-of-scope


def colors(role):
    """Return (fill, edge, text) for a role, hue name, or a raw '#hex' fill."""
    if role is None:
        role = "white"
    if isinstance(role, tuple):
        return role
    if role.startswith("#"):
        r, g, b = to_rgb(role)
        edge = "#%02x%02x%02x" % tuple(int(c * 255 * 0.6) for c in (r, g, b))
        return (role, edge, INK)
    return PALETTE[ROLE.get(role, role)]


def shade(hexcol, k):
    """k<1 darkens, k>1 lightens toward white."""
    r, g, b = to_rgb(hexcol)
    if k <= 1:
        return (r * k, g * k, b * k)
    t = k - 1
    return (r + (1 - r) * t, g + (1 - g) * t, b + (1 - b) * t)


class Node:
    """A placed rectangle-like thing with anchor points. x,y = centre."""
    def __init__(self, x, y, w, h, kind="box"):
        self.x, self.y, self.w, self.h, self.kind = x, y, w, h, kind

    # anchors
    @property
    def n(self): return (self.x, self.y + self.h / 2)
    @property
    def s(self): return (self.x, self.y - self.h / 2)
    @property
    def e(self): return (self.x + self.w / 2, self.y)
    @property
    def w_(self): return (self.x - self.w / 2, self.y)
    @property
    def e_(self): return self.e   # alias, symmetric with .w_
    @property
    def c(self): return (self.x, self.y)
    @property
    def left(self): return self.x - self.w / 2
    @property
    def right(self): return self.x + self.w / 2
    @property
    def top(self): return self.y + self.h / 2
    @property
    def bottom(self): return self.y - self.h / 2

    def at(self, side, t=0.5):
        """Point on side 'n','s','e','w' at fraction t (0=left/bottom, 1=right/top)."""
        if side in "ns":
            return (self.left + t * self.w, self.top if side == "n" else self.bottom)
        return (self.right if side == "e" else self.left, self.bottom + t * self.h)

    def side(self, s):
        return {"n": self.n, "s": self.s, "e": self.e, "w": self.w_}[s]


def _pt(p):
    return p.c if isinstance(p, Node) else p


class Diagram:
    def __init__(self, width=5.5, height=2.0, font="serif", fontsize=8, venue=None, column=False,
                 grid=False):
        if venue:
            width = VENUE[venue][1 if column else 0]
        self.W, self.H, self.fs = width, height, fontsize
        serif = ["Times New Roman", "Times", "Nimbus Roman", "Liberation Serif", "STIXGeneral"]
        sans = ["Helvetica", "Arial", "Liberation Sans", "DejaVu Sans"]
        plt.rcParams.update({
            "pdf.fonttype": 42, "ps.fonttype": 42, "svg.fonttype": "none",
            "font.family": "serif" if font == "serif" else "sans-serif",
            "font.serif": serif, "font.sans-serif": sans,
            "mathtext.fontset": "stix" if font == "serif" else "stixsans",
            "font.size": fontsize, "axes.linewidth": 0.6,
        })
        self.fig = plt.figure(figsize=(width, height))
        self.ax = self.fig.add_axes([0, 0, 1, 1])
        self.ax.set_xlim(0, width); self.ax.set_ylim(0, height)
        self.ax.set_aspect("equal"); self.ax.axis("off")
        self._fit = []      # (text artist, Node, pad) to lint for overflow
        self._solid = []    # Nodes that must not overlap each other
        self._icons = []    # icon Nodes (must not collide with text)
        self._paths = []    # (polyline pts, label artist, allow_diagonal) for arrows
        self._groups = []   # (Node, label artist) containers
        if grid:            # layout aid while iterating — REMOVE before final save
            for gx in np.arange(0, width + 1e-9, 0.25):
                self.ax.axvline(gx, lw=0.3 if gx % 1 else 0.6, color="#f0b0b0", zorder=-10)
            for gy in np.arange(0, height + 1e-9, 0.25):
                self.ax.axhline(gy, lw=0.3 if gy % 1 else 0.6, color="#f0b0b0", zorder=-10)

    # ------------------------------------------------------------ text
    def text(self, xy, s, size=None, weight="normal", color=INK, ha="center", va="center",
             style="normal", rotation=0, bg=None, z=6):
        kw = {}
        if bg:
            kw["bbox"] = dict(boxstyle="round,pad=0.12", fc=bg, ec="none")
        return self.ax.text(*_pt(xy), s, fontsize=size or self.fs, fontweight=weight, color=color,
                            ha=ha, va=va, style=style, rotation=rotation, zorder=z,
                            linespacing=1.15, **kw)

    def panel(self, xy, s, size=None):
        """Panel tag like '(a)' — bold, top-left aligned."""
        return self.text(xy, s, size=size or self.fs + 1, weight="bold", ha="left", va="top")

    # ------------------------------------------------------------ boxes
    def box(self, xy, w, h, label="", role=None, radius=0.05, lw=0.8, dashed=False, size=None,
            weight="normal", fill=None, edge=None, textcolor=None, alpha=1.0, z=3, solid=True,
            shadow=False, note=None, loff=(0, 0)):
        """Rounded box centred at xy. note: small italic example text under the box.
        loff: (dx, dy) label offset, e.g. to leave room for a corner icon."""
        fc, ec, tc = colors(role)
        fc, ec, tc = fill or fc, edge or ec, textcolor or tc
        x, y = xy
        r = min(radius, w / 2, h / 2)
        if shadow:
            self.ax.add_patch(FancyBboxPatch((x - w / 2 + 0.025, y - h / 2 - 0.025), w, h,
                              boxstyle=f"round,pad=0,rounding_size={r}", fc="#00000018", ec="none",
                              zorder=z - 0.1))
        self.ax.add_patch(FancyBboxPatch((x - w / 2, y - h / 2), w, h,
                          boxstyle=f"round,pad=0,rounding_size={r}", fc=fc, ec=ec, lw=lw,
                          ls=(0, (3, 2)) if dashed else "-", alpha=alpha, zorder=z))
        node = Node(x, y, w, h)
        if label:
            t = self.text((x + loff[0], y + loff[1]), label, size=size, weight=weight, color=tc, z=z + 0.5)
            self._fit.append((t, node, 0.04))
        if note:
            self.text((x, y - h / 2 - 0.04), note, size=self.fs - 1, color="#555555", va="top",
                      style="italic")
        if solid:
            self._solid.append(node)
        return node

    def group(self, nodes, label="", pad=0.12, role="grey", dashed=True, label_pos="top-left",
              lw=0.7, radius=0.08, fill=None, size=None, extra=(0, 0, 0, 0), z=0.5,
              weight="normal", italic=True, bounds=None):
        """Container around nodes. extra=(left, bottom, right, top) additional inches.
        bounds=(left, bottom, right, top) fixes the rectangle exactly (equal-width step panels).
        Inside-top labels ('top-left', 'top', 'top-right') automatically get headroom."""
        if bounds:
            l, b, r, t = bounds
        else:
            head = (self.fs * 1.35 / 72) if (label and label_pos.startswith("top")) else 0
            l = min(n.left for n in nodes) - pad - extra[0]
            b = min(n.bottom for n in nodes) - pad - extra[1]
            r = max(n.right for n in nodes) + pad + extra[2]
            t = max(n.top for n in nodes) + pad + extra[3] + head
        fc, ec, tc = colors(role)
        fc = fill if fill is not None else shade(fc, 1.55)
        self.ax.add_patch(FancyBboxPatch((l, b), r - l, t - b,
                          boxstyle=f"round,pad=0,rounding_size={radius}", fc=fc, ec=ec, lw=lw,
                          ls=(0, (4, 2.5)) if dashed else "-", zorder=z))
        g = Node((l + r) / 2, (b + t) / 2, r - l, t - b, kind="group")
        if label:
            pos = {"top-left": ((l + 0.06, t - 0.05), "left", "top"),
                   "top-right": ((r - 0.06, t - 0.05), "right", "top"),
                   "top": (((l + r) / 2, t - 0.05), "center", "top"),
                   "above": (((l + r) / 2, t + 0.04), "center", "bottom"),
                   "below": (((l + r) / 2, b - 0.04), "center", "top"),
                   "left": ((l - 0.06, (b + t) / 2), "right", "center"),
                   "right": ((r + 0.06, (b + t) / 2), "left", "center")}[label_pos]
            lab = self.text(pos[0], label, size=size or self.fs - 1, color=tc, ha=pos[1], va=pos[2],
                            style="italic" if italic else "normal", weight=weight)
            if label_pos.startswith("top"):
                self._fit.append((lab, g, 0.03))
        else:
            lab = None
        self._groups.append((g, lab))
        return g

    def op(self, xy, symbol="+", r=0.075, lw=0.8, color=INK, fill="white"):
        """Circled operator: '+' (add), 'x' (multiply), 'c' (concat), or any text."""
        x, y = xy
        self.ax.add_patch(Circle((x, y), r, fc=fill, ec=color, lw=lw, zorder=4))
        k = r * 0.6
        if symbol == "+":
            self.ax.plot([x - k, x + k], [y, y], color=color, lw=lw, zorder=5, solid_capstyle="butt")
            self.ax.plot([x, x], [y - k, y + k], color=color, lw=lw, zorder=5, solid_capstyle="butt")
        elif symbol == "x":
            k *= 0.75
            self.ax.plot([x - k, x + k], [y - k, y + k], color=color, lw=lw, zorder=5)
            self.ax.plot([x - k, x + k], [y + k, y - k], color=color, lw=lw, zorder=5)
        else:
            self.text((x, y), symbol, size=self.fs - 1, color=color, z=5)
        n = Node(x, y, 2 * r, 2 * r, kind="op")
        self._solid.append(n)
        return n

    # ------------------------------------------------------------ arrows
    def arrow(self, a, b, route="auto", via=None, color=INK, lw=0.8, dashed=False, head=True,
              label=None, label_side="left", size=None, offset=0.25, corner=0.06, both=False,
              z=2, mid=0.5, bend=0.3):
        """Connect a -> b. a/b are Nodes or (x,y).
        route: 'auto' (nearest sides, straight if aligned, else elbow), 'straight',
               'hv' (horizontal then vertical), 'vh', 'curve' (gentle arc),
               'skip-e'/'skip-w'/'skip-n'/'skip-s' (bypass loop on that side, residual style).
        via: explicit list of waypoints (overrides route).
        label: placed at fraction `mid` of the path (0 = tail, 1 = head), offset to label_side.
        bend: curvature for route='curve'; >0 bows to the LEFT of travel (up for a left->right
              arrow, i.e. over the top), <0 to the right."""
        p, q = self._endpoints(a, b, route)
        if via:
            pts = [p, *via, q]
        elif route == "straight":
            pts = [p, q]
        elif route == "hv":
            pts = [p, (q[0], p[1]), q]
        elif route == "vh":
            pts = [p, (p[0], q[1]), q]
        elif route.startswith("skip"):
            d = route[-1]
            if d in "ew":
                xo = (max(p[0], q[0]) + offset) if d == "e" else (min(p[0], q[0]) - offset)
                pts = [p, (xo, p[1]), (xo, q[1]), q]
            else:
                yo = (max(p[1], q[1]) + offset) if d == "n" else (min(p[1], q[1]) - offset)
                pts = [p, (p[0], yo), (q[0], yo), q]
        elif route == "curve":
            pts = None
            mx, my = (p[0] + q[0]) / 2, (p[1] + q[1]) / 2
            ctrl = (mx - bend * (q[1] - p[1]), my + bend * (q[0] - p[0]))
        else:  # auto
            if abs(p[0] - q[0]) < 1e-6 or abs(p[1] - q[1]) < 1e-6:
                pts = [p, q]
            else:
                horiz = abs(q[0] - p[0]) >= abs(q[1] - p[1])
                mx, my = (p[0] + q[0]) / 2, (p[1] + q[1]) / 2
                pts = [p, (mx, p[1]), (mx, q[1]), q] if horiz else [p, (p[0], my), (q[0], my), q]
        style = ("<|-|>" if both else "-|>") if head else "-"
        ms = 6 + 2 * lw
        kw = dict(arrowstyle=style, mutation_scale=ms, color=color, lw=lw,
                  shrinkA=0, shrinkB=0, zorder=z, joinstyle="miter", capstyle="butt")
        if pts is None:   # quadratic curve, sampled for lint / label placement
            path = Path([p, ctrl, q], [Path.MOVETO, Path.CURVE3, Path.CURVE3])
            tt = np.linspace(0, 1, 24)[:, None]
            samp = (1 - tt) ** 2 * np.array(p) + 2 * (1 - tt) * tt * np.array(ctrl) + tt ** 2 * np.array(q)
            poly = [tuple(v) for v in samp]
            end_dir = np.subtract(q, ctrl); start_dir = np.subtract(p, ctrl)
        else:
            path = _rounded(pts, corner)
            poly = pts
            end_dir = np.subtract(pts[-1], pts[-2]); start_dir = np.subtract(pts[0], pts[1])
        lp = _along(poly, mid)
        if dashed:        # dash the shaft only; a dashed head outline looks broken
            hl = 0.075 * ms / 7.6
            kw2 = dict(kw, arrowstyle="-", linestyle=(0, (3, 2)))
            art = FancyArrowPatch(path=path, **kw2)
            self.ax.add_patch(art)
            ends = [(q, end_dir)] + ([(p, start_dir)] if both else [])
            for tip, dvec in (ends if head else []):
                u = dvec / (np.linalg.norm(dvec) + 1e-12)
                self.ax.add_patch(FancyArrowPatch(tuple(np.array(tip) - u * hl), tip,
                                  **dict(kw, arrowstyle="-|>")))
        else:
            art = FancyArrowPatch(path=path, **kw)
            self.ax.add_patch(art)
        lab_art = None
        if label:
            dx, dy, ha, va = {"left": (-0.04, 0, "right", "center"), "right": (0.04, 0, "left", "center"),
                              "above": (0, 0.035, "center", "bottom"), "below": (0, -0.035, "center", "top"),
                              "on": (0, 0, "center", "center")}[label_side]
            lab_art = self.text((lp[0] + dx, lp[1] + dy), label, size=size or self.fs - 1, ha=ha,
                                va=va, color=color, bg="white" if label_side == "on" else None,
                                style="italic")
        own_ok = lab_art if label_side == "on" else None
        self._paths.append((poly, own_ok, (route == "straight" and not via) or pts is None,
                            pts is None))
        return art

    def _endpoints(self, a, b, route):
        if not isinstance(a, Node) and not isinstance(b, Node):
            return a, b
        ac, bc = _pt(a), _pt(b)
        dx, dy = bc[0] - ac[0], bc[1] - ac[1]
        if route.startswith("skip"):
            d = route[-1]
            sa = sb = d
        elif route == "hv":
            sa, sb = ("e" if dx > 0 else "w"), ("s" if dy > 0 else "n")
        elif route == "vh":
            sa, sb = ("n" if dy > 0 else "s"), ("w" if dx > 0 else "e")
        elif abs(dx) >= abs(dy):
            sa, sb = ("e", "w") if dx > 0 else ("w", "e")
        else:
            sa, sb = ("n", "s") if dy > 0 else ("s", "n")
        p = a.side(sa) if isinstance(a, Node) else a
        q = b.side(sb) if isinstance(b, Node) else b
        return p, q

    def legend(self, xy, items, size=None, sw=0.16, gap=0.08, vertical=True, col_gap=0.15):
        """Key of (kind, text). kind: a role/hue -> swatch box; 'fire'|'snow'|... -> icon;
        'dashed'|'solid' -> line sample. xy = top-left corner of the legend."""
        x, y = xy
        slot = sw * 1.4                      # every marker gets the same slot -> texts align
        for kind, txt in items:
            cy, cx = y - sw / 2, x + slot / 2
            if kind in ("fire", "snow", "lock", "person", "robot", "check", "cross"):
                self.icon((cx, cy), kind, s=sw * 0.9)
            elif kind in ("dashed", "solid"):
                self.line([(x, cy), (x + slot, cy)], dashed=kind == "dashed")
            else:
                self.box((cx, cy), sw, sw * 0.75, role=kind, radius=0.02, lw=0.6, solid=False)
            t = self.text((x + slot + 0.06, cy), txt, size=size or self.fs - 1, ha="left")
            if vertical:
                y -= sw + gap
            else:
                self.fig.canvas.draw()
                bb = t.get_window_extent(self.fig.canvas.get_renderer()).transformed(self.ax.transData.inverted())
                x = bb.x1 + col_gap

    def bus(self, src, targets, at, horizontal=True, color=INK, lw=0.8, dashed=False, label=None,
            muted=()):
        """Fan one source out to many targets via a shared bus line (conditioning signals,
        timestep embeddings, broadcast). horizontal=True: bus is the line y=at; each target is
        fed from the bus toward its nearest side. Draws a junction dot where src meets the bus.
        muted: indices of targets drawn grey + dashed (unselected experts, inactive branches)."""
        sp = src.side("n" if at > src.y else "s") if isinstance(src, Node) else src
        if horizontal:
            xs = [t.x if isinstance(t, Node) else t[0] for t in targets] + [sp[0]]
            self.line([(sp[0], sp[1]), (sp[0], at)], color=color, lw=lw, dashed=dashed)
            self.line([(min(xs), at), (max(xs), at)], color=color, lw=lw, dashed=dashed)
            if min(xs) + 1e-3 < sp[0] < max(xs) - 1e-3:
                self.dot((sp[0], at), color=color)
            for i, t in enumerate(targets):
                tp = (t.s if at < t.y else t.n) if isinstance(t, Node) else t
                m = i in muted
                self.arrow((tp[0], at), tp, route="straight", color=MUTED if m else color, lw=lw,
                           dashed=dashed or m)
        else:
            ys = [t.y if isinstance(t, Node) else t[1] for t in targets] + [sp[1]]
            sp = src.side("e" if at > src.x else "w") if isinstance(src, Node) else src
            self.line([(sp[0], sp[1]), (at, sp[1])], color=color, lw=lw, dashed=dashed)
            self.line([(at, min(ys)), (at, max(ys))], color=color, lw=lw, dashed=dashed)
            if min(ys) + 1e-3 < sp[1] < max(ys) - 1e-3:
                self.dot((at, sp[1]), color=color)
            for i, t in enumerate(targets):
                tp = (t.w_ if at < t.x else t.e) if isinstance(t, Node) else t
                m = i in muted
                self.arrow((at, tp[1]), tp, route="straight", color=MUTED if m else color, lw=lw,
                           dashed=dashed or m)
        if label:
            self.text((sp[0] + 0.04, (sp[1] + at) / 2) if horizontal else ((sp[0] + at) / 2, sp[1] + 0.04),
                      label, size=self.fs - 1, color=color, ha="left" if horizontal else "center",
                      va="center" if horizontal else "bottom", style="italic")

    def dot(self, xy, r=0.025, color=INK):
        """Junction dot where a path forks (residual branch points)."""
        self.ax.add_patch(Circle(xy, r, fc=color, ec="none", zorder=2.5))

    def line(self, pts, color=INK, lw=0.8, dashed=False, z=2):
        xs, ys = zip(*pts)
        self.ax.plot(xs, ys, color=color, lw=lw, ls=(0, (3, 2)) if dashed else "-", zorder=z,
                     solid_capstyle="butt")

    # ------------------------------------------------------------ ML idioms
    def tensor(self, xy, w, h, depth=0.15, role="blue", label="", lw=0.7, size=None):
        """3-D cuboid (feature map). depth = oblique offset in inches (channels)."""
        fc, ec, tc = colors(role)
        x0, y0 = xy[0] - w / 2, xy[1] - h / 2
        d = depth
        front = [(x0, y0), (x0 + w, y0), (x0 + w, y0 + h), (x0, y0 + h)]
        top = [(x0, y0 + h), (x0 + w, y0 + h), (x0 + w + d, y0 + h + d), (x0 + d, y0 + h + d)]
        side = [(x0 + w, y0), (x0 + w + d, y0 + d), (x0 + w + d, y0 + h + d), (x0 + w, y0 + h)]
        for poly, f in ((side, shade(fc, 0.86)), (top, shade(fc, 1.3)), (front, fc)):
            self.ax.add_patch(Polygon(poly, closed=True, fc=f, ec=ec, lw=lw, joinstyle="round", zorder=3))
        n = Node(xy[0] + d / 2, xy[1] + d / 2, w + d, h + d, kind="tensor")
        if label:
            t = self.text(xy, label, size=size, color=tc, z=4)
            self._fit.append((t, Node(xy[0], xy[1], w, h), 0.02))
        self._solid.append(n)
        return n

    def tokens(self, xy, n, size=0.16, gap=0.04, roles="blue", labels=None, vertical=False,
               lw=0.6, fontsize=None, radius=0.025):
        """Row (or column) of token squares centred at xy. roles: one role or a list per token.
        Use '...' as a label to draw an ellipsis cell instead of a square."""
        roles = roles if isinstance(roles, (list, tuple)) else [roles] * n
        span = n * size + (n - 1) * gap
        out = []
        for i in range(n):
            off = -span / 2 + size / 2 + i * (size + gap)
            c = (xy[0], xy[1] - off) if vertical else (xy[0] + off, xy[1])
            lab = labels[i] if labels else ""
            if lab == "...":
                self.text(c, r"$\cdots$", size=fontsize or self.fs)
                out.append(Node(*c, size, size, kind="ellipsis"))
                continue
            out.append(self.box(c, size, size, lab, role=roles[i], radius=radius, lw=lw,
                                size=fontsize or self.fs - 1.5, solid=False))
        return out

    def matrix(self, xy, values=None, n=4, m=None, cell=0.14, role="blue", highlight=None,
               lw=0.4, labels=None, fontsize=None, vmax=None):
        """Grid of cells (attention map, similarity matrix). values: 2-D array in [0,1] ->
        tint from white to the role's edge colour. highlight: list of (i,j) cells to outline."""
        m = m or n
        vals = np.asarray(values) if values is not None else np.zeros((n, m))
        n, m = vals.shape
        vmax = vmax or (vals.max() if vals.max() > 0 else 1)
        _, ec, _ = colors(role)
        x0, y0 = xy[0] - m * cell / 2, xy[1] + n * cell / 2
        base = np.array(to_rgb(ec))
        for i in range(n):
            for j in range(m):
                t = float(vals[i, j]) / vmax
                col = (1 - t) * np.ones(3) + t * base
                self.ax.add_patch(Rectangle((x0 + j * cell, y0 - (i + 1) * cell), cell, cell,
                                  fc=col, ec="white", lw=lw, zorder=3))
                if labels is not None:
                    self.text((x0 + (j + .5) * cell, y0 - (i + .5) * cell), labels[i][j],
                              size=fontsize or self.fs - 2, color="white" if t > .55 else INK)
        for (i, j) in (highlight or []):
            self.ax.add_patch(Rectangle((x0 + j * cell, y0 - (i + 1) * cell), cell, cell,
                              fc="none", ec=INK, lw=0.8, zorder=4.5))
        self.ax.add_patch(Rectangle((x0, y0 - n * cell), m * cell, n * cell, fc="none",
                          ec=shade(ec, 0.8), lw=0.6, zorder=4))
        node = Node(xy[0], xy[1], m * cell, n * cell, kind="matrix")
        self._solid.append(node)
        return node

    def trapezoid(self, xy, w_in, w_out, h, label="", role="orange", horizontal=False, lw=0.8,
                  size=None):
        """Projection that changes width (LoRA A/B, encoder bottleneck). Vertical by default:
        bottom width w_in, top width w_out."""
        fc, ec, tc = colors(role)
        x, y = xy
        if horizontal:
            pts = [(x - h / 2, y - w_in / 2), (x + h / 2, y - w_out / 2),
                   (x + h / 2, y + w_out / 2), (x - h / 2, y + w_in / 2)]
            node = Node(x, y, h, max(w_in, w_out))
        else:
            pts = [(x - w_in / 2, y - h / 2), (x + w_in / 2, y - h / 2),
                   (x + w_out / 2, y + h / 2), (x - w_out / 2, y + h / 2)]
            node = Node(x, y, max(w_in, w_out), h)
        self.ax.add_patch(Polygon(pts, closed=True, fc=fc, ec=ec, lw=lw, joinstyle="round", zorder=3))
        if label:
            self.text(xy, label, size=size, color=tc, z=4)
        self._solid.append(node)
        return node

    def cylinder(self, xy, w, h, label="", role="grey", lw=0.8, size=None):
        """Dataset / memory / replay-buffer store."""
        fc, ec, tc = colors(role)
        x, y = xy
        e = h * 0.18
        body = Path([(x - w / 2, y + h / 2 - e / 2), (x - w / 2, y - h / 2 + e / 2),
                     (x - w / 2, y - h / 2 - e / 2 * 0.9), (x + w / 2, y - h / 2 - e / 2 * 0.9),
                     (x + w / 2, y - h / 2 + e / 2), (x + w / 2, y + h / 2 - e / 2)],
                    [Path.MOVETO, Path.LINETO, Path.CURVE4, Path.CURVE4, Path.CURVE4, Path.LINETO])
        self.ax.add_patch(PathPatch(body, fc=fc, ec=ec, lw=lw, zorder=3))
        from matplotlib.patches import Ellipse
        self.ax.add_patch(Ellipse((x, y + h / 2 - e / 2), w, e, fc=shade(fc, 1.3), ec=ec, lw=lw, zorder=3.1))
        n = Node(x, y, w, h)
        if label:
            t = self.text((x, y - e / 3), label, size=size, color=tc, z=4)
            self._fit.append((t, Node(x, y - e / 3, w, h - e), 0.03))
        self._solid.append(n)
        return n

    def image(self, xy, w, h, data=None, lw=0.6, seed=0, kind="photo", noise=0.0):
        """Thumbnail. data: HxW(x3) array or path; None -> a tasteful placeholder
        (kind='photo' soft landscape, 'noise' pure Gaussian noise, 'grid' patchified).
        noise in [0,1] blends Gaussian noise into the image (diffusion x_t)."""
        x0, y0 = xy[0] - w / 2, xy[1] - h / 2
        if isinstance(data, str):
            data = plt.imread(data)
        if data is None:
            rng = np.random.default_rng(seed)
            H, Wd = 48, int(48 * w / h)
            yy, xx = np.mgrid[0:H, 0:Wd] / H
            sky = np.stack([.72 + .2 * yy, .82 + .12 * yy, .95 + 0 * yy], -1)
            hill = (yy > .55 + .12 * np.sin(xx * 5 + seed)).astype(float)[..., None]
            img = sky * (1 - hill) + hill * np.stack([.45 + .2 * yy, .62 + .15 * yy, .42 + 0 * yy], -1)
            if kind == "noise":
                noise = 1.0
            data = img
        data = np.asarray(data, float)
        if data.ndim == 2:
            data = np.stack([data] * 3, -1)
        data = data[..., :3]
        if data.max() > 1:
            data = data / 255.0
        if noise > 0:
            rng = np.random.default_rng(seed + 7)
            data = (1 - noise) * data + noise * rng.normal(.5, .22, data.shape)
        data = np.clip(data, 0, 1)
        self.ax.imshow(data, extent=(x0, x0 + w, y0, y0 + h), zorder=3, interpolation="bilinear",
                       aspect="auto")
        self.ax.add_patch(Rectangle((x0, y0), w, h, fc="none", ec="#444444", lw=lw, zorder=3.5))
        if kind == "grid":
            for k in (1, 2):
                self.line([(x0 + k * w / 3, y0), (x0 + k * w / 3, y0 + h)], color="white", lw=0.9, z=3.6)
                self.line([(x0, y0 + k * h / 3), (x0 + w, y0 + k * h / 3)], color="white", lw=0.9, z=3.6)
        n = Node(*xy, w, h, kind="image")
        self._solid.append(n)
        return n

    def doc(self, xy, w=0.32, h=0.4, role="white", lines=4, lw=0.7, label=None, stack=1):
        """Text document icon (prompt, caption, corpus). label: text under it.
        stack>1 draws a pile of offset pages (top-k passages, a corpus)."""
        for k in range(stack - 1, 0, -1):
            off = 0.045 * k
            self._page((xy[0] + off, xy[1] + off), w, h, role, 0, lw)
        n = self._page(xy, w, h, role, lines, lw)
        if stack > 1:
            n = Node(xy[0] + 0.045 * (stack - 1) / 2, xy[1] + 0.045 * (stack - 1) / 2,
                     w + 0.045 * (stack - 1), h + 0.045 * (stack - 1), kind="doc")
        self._solid.append(n)
        if label:
            self.text((xy[0], n.bottom - 0.04), label, size=self.fs - 1, va="top")
        return n

    def _page(self, xy, w, h, role, lines, lw):
        fc, ec, _ = colors(role)
        x0, y0, f = xy[0] - w / 2, xy[1] - h / 2, min(w, h) * 0.28
        self.ax.add_patch(Polygon([(x0, y0), (x0 + w, y0), (x0 + w, y0 + h - f), (x0 + w - f, y0 + h),
                                   (x0, y0 + h)], closed=True, fc=fc, ec=ec, lw=lw, zorder=3))
        self.line([(x0 + w - f, y0 + h), (x0 + w - f, y0 + h - f), (x0 + w, y0 + h - f)], color=ec, lw=lw, z=3.1)
        for i in range(lines):
            yy = y0 + h - f - (i + 0.8) * (h - f) / (lines + 0.6)
            self.line([(x0 + w * .16, yy), (x0 + w * (.84 if i < lines - 1 else .55), yy)],
                      color=shade(ec, 1.2), lw=0.8, z=3.2)
        return Node(*xy, w, h, kind="doc")

    def icon(self, xy, kind="snow", s=0.13, color=None):
        """Vector icons: 'snow' (frozen), 'fire' (trainable), 'lock', 'person', 'robot', 'check', 'cross'."""
        x, y = xy
        if isinstance(color, str) and not color.startswith("#") and color in {**PALETTE, **ROLE}:
            color = colors(color)[1]
        if kind == "snow":
            c = color or "#3A8FD0"
            R = s / 2
            for k in range(6):
                a = k * math.pi / 3
                tip = (x + math.cos(a) * R, y + math.sin(a) * R)
                self.line([(x, y), tip], color=c, lw=0.8, z=7)
                bx, by = x + math.cos(a) * R * .55, y + math.sin(a) * R * .55
                for da in (math.pi / 4, -math.pi / 4):
                    self.line([(bx, by), (bx + math.cos(a + da) * R * .35, by + math.sin(a + da) * R * .35)],
                              color=c, lw=0.6, z=7)
        elif kind == "fire":
            c = color or "#E8590C"
            def flame(sc, col, z):
                h, w = s * sc, s * .72 * sc
                b = y - s / 2
                verts = [(x, b), (x + w * .55, b), (x + w * .6, b + h * .5), (x + w * .1, b + h * .75),
                         (x + w * .2, b + h * .95), (x, b + h), (x - w * .15, b + h * .8),
                         (x - w * .6, b + h * .55), (x - w * .55, b), (x, b)]
                codes = [Path.MOVETO] + [Path.CURVE4] * 9
                self.ax.add_patch(PathPatch(Path(verts, codes), fc=col, ec="none", zorder=z))
            flame(1.0, c, 7); flame(0.55, "#FFC34D", 7.1)
        elif kind == "lock":
            c = color or "#555555"
            self.ax.add_patch(FancyBboxPatch((x - s * .4, y - s * .5), s * .8, s * .55,
                              boxstyle=f"round,pad=0,rounding_size={s*.08}", fc=c, ec="none", zorder=7))
            from matplotlib.patches import Arc
            self.ax.add_patch(Arc((x, y + s * .05), s * .5, s * .6, theta1=0, theta2=180, ec=c, lw=1.1, zorder=7))
        elif kind == "person":
            c = color or "#666666"
            self.ax.add_patch(Circle((x, y + s * .25), s * .18, fc=c, ec="none", zorder=7))
            self.ax.add_patch(FancyBboxPatch((x - s * .32, y - s * .5), s * .64, s * .5,
                              boxstyle=f"round,pad=0,rounding_size={s*.25}", fc=c, ec="none", zorder=7))
        elif kind == "robot":
            c = color or "#666666"
            self.ax.add_patch(FancyBboxPatch((x - s * .42, y - s * .38), s * .84, s * .66,
                              boxstyle=f"round,pad=0,rounding_size={s*.14}", fc=c, ec="none", zorder=7))
            for sx in (-.17, .17):
                self.ax.add_patch(Circle((x + sx * s, y - s * .05), s * .08, fc="white", ec="none", zorder=7.1))
            self.line([(x, y + s * .28), (x, y + s * .45)], color=c, lw=0.9, z=7)
            self.ax.add_patch(Circle((x, y + s * .48), s * .06, fc=c, ec="none", zorder=7))
        elif kind == "check":
            self.line([(x - s * .4, y), (x - s * .1, y - s * .3), (x + s * .45, y + s * .35)],
                      color=color or "#228833", lw=1.4, z=7)
        elif kind == "cross":
            c = color or "#CC3344"
            self.line([(x - s * .35, y - s * .35), (x + s * .35, y + s * .35)], color=c, lw=1.4, z=7)
            self.line([(x - s * .35, y + s * .35), (x + s * .35, y - s * .35)], color=c, lw=1.4, z=7)
        n = Node(x, y, s, s, kind="icon")
        self._icons.append(n)
        return n

    def brace(self, a, b, label="", side="below", color=INK, lw=0.7, size=None, depth=0.07):
        """Curly-ish bracket spanning points a..b (horizontal or vertical) with label."""
        (x1, y1), (x2, y2) = a, b
        if abs(y1 - y2) < 1e-9:
            sg = -1 if side == "below" else 1
            ym = y1 + sg * depth
            self.line([(x1, y1), (x1, ym), (x2, ym), (x2, y1)], color=color, lw=lw)
            self.line([((x1 + x2) / 2, ym), ((x1 + x2) / 2, ym + sg * depth * .6)], color=color, lw=lw)
            if label:
                self.text(((x1 + x2) / 2, ym + sg * depth * 0.9), label, size=size or self.fs - 1,
                          va="top" if sg < 0 else "bottom", color=color)
        else:
            sg = 1 if side == "right" else -1
            xm = x1 + sg * depth
            self.line([(x1, y1), (xm, y1), (xm, y2), (x1, y2)], color=color, lw=lw)
            self.line([(xm, (y1 + y2) / 2), (xm + sg * depth * .6, (y1 + y2) / 2)], color=color, lw=lw)
            if label:
                self.text((xm + sg * depth * 0.9, (y1 + y2) / 2), label, size=size or self.fs - 1,
                          ha="left" if sg > 0 else "right", color=color)

    # ------------------------------------------------------------ lint + save
    def lint(self, min_font=6.0):
        """Return a list of layout problems. Fix ALL of them before delivering."""
        self.fig.canvas.draw()
        r = self.fig.canvas.get_renderer()
        inv = self.ax.transData.inverted()
        issues = []
        for t, node, pad in self._fit:
            bb = t.get_window_extent(r).transformed(inv)
            pad = min(pad, 0.1 * min(node.w, node.h))
            if bb.width > node.w - 2 * pad + 1e-3 or bb.height > node.h - pad + 1e-3:
                issues.append(f"text overflow: {t.get_text()!r} needs {bb.width:.2f}x{bb.height:.2f}in, "
                              f"box is {node.w:.2f}x{node.h:.2f}in at ({node.x:.2f},{node.y:.2f})")
        for t in self.ax.texts:
            if t.get_fontsize() < min_font:
                issues.append(f"font too small ({t.get_fontsize():.1f}pt < {min_font}): {t.get_text()!r}")
            bb = t.get_window_extent(r).transformed(inv)
            if bb.x0 < -1e-3 or bb.y0 < -1e-3 or bb.x1 > self.W + 1e-3 or bb.y1 > self.H + 1e-3:
                issues.append(f"text outside canvas: {t.get_text()!r} spans x[{bb.x0:.2f},{bb.x1:.2f}] "
                              f"y[{bb.y0:.2f},{bb.y1:.2f}] canvas {self.W}x{self.H}")
        for p in self.ax.patches:
            bb = p.get_window_extent(r).transformed(inv)
            if bb.x0 < -0.01 or bb.y0 < -0.01 or bb.x1 > self.W + 0.01 or bb.y1 > self.H + 0.01:
                issues.append(f"shape outside canvas: x[{bb.x0:.2f},{bb.x1:.2f}] y[{bb.y0:.2f},{bb.y1:.2f}]")
        # text-vs-text, text-vs-icon, free-text-vs-shape collisions
        fitted = {id(t): node for t, node, _ in self._fit}
        tb = [(t, t.get_window_extent(r).transformed(inv)) for t in self.ax.texts if t.get_text().strip()]
        def ov(b, l, bt, rt, tp, eps=0.005):
            return min(b.x1, rt) - max(b.x0, l) > eps and min(b.y1, tp) - max(b.y0, bt) > eps
        for i in range(len(tb)):
            for j in range(i + 1, len(tb)):
                (t1, b1), (t2, b2) = tb[i], tb[j]
                if ov(b1, b2.x0, b2.y0, b2.x1, b2.y1):
                    issues.append(f"text collision: {t1.get_text()!r} and {t2.get_text()!r}")
        for t, b in tb:
            for ic in self._icons:
                if ov(b, ic.left - .02, ic.bottom - .02, ic.right + .02, ic.top + .02):
                    issues.append(f"icon at ({ic.x:.2f},{ic.y:.2f}) covers text {t.get_text()!r}")
            if id(t) in fitted:
                continue
            for nd in self._solid:
                inside = b.x0 >= nd.left - 1e-3 and b.x1 <= nd.right + 1e-3 and b.y0 >= nd.bottom - 1e-3 and b.y1 <= nd.top + 1e-3
                if not inside and ov(b, nd.left, nd.bottom, nd.right, nd.top, eps=0.01):
                    issues.append(f"free text {t.get_text()!r} overlaps {nd.kind}@({nd.x:.2f},{nd.y:.2f})")
        # text straddling a container border (partly inside, partly outside)
        for g, glab in self._groups:
            for t, b in tb:
                if t is glab:
                    continue
                inside = b.x0 >= g.left and b.x1 <= g.right and b.y0 >= g.bottom and b.y1 <= g.top
                outside = b.x1 <= g.left or b.x0 >= g.right or b.y1 <= g.bottom or b.y0 >= g.top
                if not inside and not outside:
                    issues.append(f"text {t.get_text()!r} straddles the border of group@({g.x:.2f},{g.y:.2f})")
        # arrows crossing text / diagonal segments
        def seg_hits(p, q, b, eps=0.01):
            l, rr, bt, tp = b.x0 + eps, b.x1 - eps, b.y0 + eps, b.y1 - eps
            for k in np.linspace(0, 1, 40):
                x, y = p[0] + k * (q[0] - p[0]), p[1] + k * (q[1] - p[1])
                if l < x < rr and bt < y < tp:
                    return True
            return False
        for pts, lab, diag_ok, curved in self._paths:
            last = math.dist(pts[-1], pts[-2]) if not curved else 1
            if last < 0.1:
                issues.append(f"arrow into {_f(pts[-1])}: final segment {last:.2f}in < 0.1in — too short "
                              f"for its arrowhead (lengthen the gap or move the bend back)")
            # arrow passing through shapes (other than the ones it starts/ends on)
            ends = [np.asarray(pts[0]), np.asarray(pts[-1])]
            for nd in self._solid:
                touching = any(nd.left - .02 <= e[0] <= nd.right + .02 and nd.bottom - .02 <= e[1] <= nd.top + .02
                               for e in ends)
                if touching or nd.kind == "icon":
                    continue
                hit = False
                for a_, b_ in zip(pts[:-1], pts[1:]):
                    for k in np.linspace(0, 1, 30):
                        x_, y_ = a_[0] + k * (b_[0] - a_[0]), a_[1] + k * (b_[1] - a_[1])
                        if nd.left + .015 < x_ < nd.right - .015 and nd.bottom + .015 < y_ < nd.top - .015:
                            hit = True; break
                    if hit: break
                if hit:
                    issues.append(f"arrow {_f(pts[0])}->{_f(pts[-1])} "
                                  f"passes through {nd.kind}@({nd.x:.2f},{nd.y:.2f})")
            if len(pts) == 4 and not curved:
                jog = math.dist(pts[1], pts[2])
                if 1e-3 < jog < 0.12:
                    issues.append(f"tiny {jog:.2f}in jog in arrow {_f(pts[0])}->"
                                  f"{_f(pts[-1])}: align the two ends so it is straight")
            for a, b in zip(pts[:-1], pts[1:]):
                if not diag_ok and abs(a[0] - b[0]) > 1e-3 and abs(a[1] - b[1]) > 1e-3:
                    issues.append(f"diagonal arrow segment {_f(a)}->{_f(b)} "
                                  f"(use route='hv'/'vh'/via, or route='straight' if intended)")
                for t, bb in tb:
                    if t is lab or id(t) in fitted:
                        continue
                    if seg_hits(a, b, bb):
                        issues.append(f"arrow {_f(pts[0])}->{_f(pts[-1])} crosses text {t.get_text()!r}")
                        break
        # wasted margins (content should fill the canvas; shrink width/height or re-centre)
        boxes = [a.get_window_extent(r).transformed(inv) for a in list(self.ax.patches) + list(self.ax.texts) + list(self.ax.images) + list(self.ax.lines)]
        if boxes:
            L = min(b.x0 for b in boxes); B = min(b.y0 for b in boxes)
            R_ = max(b.x1 for b in boxes); T = max(b.y1 for b in boxes)
            for name, m in (("left", L), ("bottom", B), ("right", self.W - R_), ("top", self.H - T)):
                if m > 0.12:
                    issues.append(f"empty {name} margin {m:.3f}in (limit 0.12) — content spans x[{L:.2f},{R_:.2f}] y[{B:.2f},{T:.2f}]")
        s = [n for n in self._solid if n.kind != "group"]
        for i in range(len(s)):
            for j in range(i + 1, len(s)):
                a, b = s[i], s[j]
                ox = min(a.right, b.right) - max(a.left, b.left)
                oy = min(a.top, b.top) - max(a.bottom, b.bottom)
                if ox > 0.01 and oy > 0.01:
                    issues.append(f"overlap: {a.kind}@({a.x:.2f},{a.y:.2f}) and {b.kind}@({b.x:.2f},{b.y:.2f})")
        return list(dict.fromkeys(issues))

    def save(self, path="figure.pdf", png=True, dpi=300, strict=False):
        issues = self.lint()
        for m in issues:
            print("LINT:", m)
        if strict and issues:
            raise SystemExit(f"{len(issues)} lint issue(s) — fix before saving")
        self.fig.savefig(path, dpi=dpi, facecolor="white")
        if png and not path.endswith(".png"):
            self.fig.savefig(path.rsplit(".", 1)[0] + ".png", dpi=dpi, facecolor="white")
        print(f"saved {path} ({self.W:.2f}x{self.H:.2f} in), {len(issues)} lint issue(s)")
        return issues


# ---------------------------------------------------------------- path helpers
def _f(p):
    return "(%.2f, %.2f)" % (float(p[0]), float(p[1]))


def _rounded(pts, r):
    """Polyline through pts with rounded interior corners of radius r (inches)."""
    pts = [np.asarray(p, float) for p in pts]
    pts = [p for i, p in enumerate(pts) if i == 0 or np.linalg.norm(p - pts[i - 1]) > 1e-9]
    verts, codes = [tuple(pts[0])], [Path.MOVETO]
    for i in range(1, len(pts) - 1):
        a, b, c = pts[i - 1], pts[i], pts[i + 1]
        d1, d2 = np.linalg.norm(b - a), np.linalg.norm(c - b)
        rr = min(r, d1 / 2, d2 / 2)
        p1 = b + (a - b) / d1 * rr
        p2 = b + (c - b) / d2 * rr
        verts += [tuple(p1), tuple(b), tuple(p2)]
        codes += [Path.LINETO, Path.CURVE3, Path.CURVE3]
    verts.append(tuple(pts[-1])); codes.append(Path.LINETO)
    return Path(verts, codes)


def _along(pts, t):
    """Point at fraction t of polyline length."""
    seg = [np.linalg.norm(np.subtract(pts[i + 1], pts[i])) for i in range(len(pts) - 1)]
    L, acc = sum(seg) * t, 0
    for i, s in enumerate(seg):
        if acc + s >= L and s > 0:
            u = (L - acc) / s
            return (pts[i][0] + u * (pts[i + 1][0] - pts[i][0]), pts[i][1] + u * (pts[i + 1][1] - pts[i][1]))
        acc += s
    return pts[-1]


def hstack(x0, y, widths, gap, center=False):
    """Centres for boxes laid left->right. x0 = LEFT EDGE of the first box, or, with
    center=True, the x the whole row is centred on."""
    if center:
        x0 = x0 - (sum(widths) + gap * (len(widths) - 1)) / 2
    xs, x = [], x0
    for w in widths:
        xs.append((x + w / 2, y)); x += w + gap
    return xs


def vstack(x, y0, heights, gap, center=False):
    """Centres for boxes laid bottom->top. y0 = BOTTOM EDGE of the first box, or, with
    center=True, the y the whole column is centred on."""
    if center:
        y0 = y0 - (sum(heights) + gap * (len(heights) - 1)) / 2
    ys, y = [], y0
    for h in heights:
        ys.append((x, y + h / 2)); y += h + gap
    return ys


==> figs/overview-mosaic/fig_overview.py <==
# PLAN — Figure 1, three panels at final size 5.5in x 2.25in (ICLR; full text width).
#   (a) Reasoning Compiler: ONE large LLM (GPT-5.2) reads and writes its own MCTS tree.
#   (b) MOSAIC: the SAME tree shape is the collaboration substrate: 8 LLMs (7 small + GPT-5.2), drawn
#       ABOVE the tree, all read and write ONE shared tree and never talk to each other; only one
#       LLM is active at a time (bold green). Node colour = the LLM that expands the node.
#       Green band = prompt context; orange = reward R; dashed blue = course alteration (GPT-5.2
#       replaces a pruned small-LLM child); thick = path chosen by LA-UCT.
#   (c) One expansion: prompt -> 1 call -> active llm_t; the LLM pool llm_1..llm_8 it picks from
#       (llm_8 = GPT-5.2, wider card); JSON answer -> child <p_{t+1}, llm_{t+1}> in (b).
#       Bold green = active LLM, bold black = its pick, everywhere.
#   Bottom left: legend box. Bottom right: results vs. Reasoning Compiler (8 LLMs): GPT-5.2 makes
#       23.1% (GPU) / 23.9% (CPU) of calls (stacked bar: GPU shares per LLM, results table);
#       API cost 4.47x (GPU) / 4.32x (CPU) lower.
# Fonts: Arial (sans) as in Figs 2-3; math glyphs also Arial.
from mlfig import *
import matplotlib.pyplot as plt
from matplotlib.patches import Circle, Rectangle

W, H = 5.5, 2.25
D = Diagram(width=W, height=H, font="sans")
plt.rcParams.update({                       # Arial for text AND math, like Figs 2-3
    "font.sans-serif": ["Arial", "Helvetica", "DejaVu Sans"],
    "mathtext.fontset": "custom", "mathtext.rm": "Arial", "mathtext.it": "Arial:italic",
    "mathtext.bf": "Arial:bold", "mathtext.sf": "Arial", "mathtext.fallback": "stixsans",
})
S7 = 7                                       # secondary text size

# ---------------------------------------------------------------- colours
# the pool, ordered by size (8-LLM configuration); one colour per LLM, GPT-5.2 = #6FB2E4 (Figs 2-3)
POOL = [("7B", "#F4A3C9"), ("8B", "#AFD66C"), ("8B", "#B59CE0"), ("14B", "#F3CF55"),
        ("20B", "#D1AD85"), ("24B", "#9FB0C4"), ("32B", "#EE8888"), ("GPT-5.2", "#6FB2E4")]
LLM_COL = [c for _, c in POOL]
LARGE = 7
ACTIVE, NEXT = 3, 1                          # active llm_t = llm_4, next_model = llm_2
PRUNED = 2                                   # colour of the pruned small-LLM child (Llama-8B)
# GPU call shares (%) of MOSAIC(8 LLMs) from the results table, in POOL order:
# DS-R1-Qwen-7B, Qwen3-8B, Llama-3.1-8B, Qwen3-14B, gpt-5-mini, Devstral-24B, DS-R1-Qwen-32B, GPT-5.2
SHARE = [25.4, 21.9, 7.4, 14.8, 1.8, 1.1, 4.5, 23.1]
CA = "#2A6EA8"                               # course alteration = dark GPT-5.2 blue
ACC_F, ACC_E, ACC_HI = "#E6F5EF", "#3E9E7F", "#C4E8D9"  # MOSAIC green (#66C2A5 family)
ACT_C, PICK_C, MARK_LW = ACC_E, INK, 2.0     # active LLM = green, its pick = black (everywhere)
REW = "#E0703F"                              # reward orange
GREY_E = "#A8A8A8"
SUB_F = "#F3F5F7"                            # backdrop of a tree (the shared substrate)


def tint(i, k=1.8):
    return shade(LLM_COL[i], k)


def llm(sub, prime=""):
    return rf"\mathrm{{llm}}{prime}_{{{sub}}}"


def onehot(xc, y, lit, cell=0.055, big=0.09, gap=0.009, ggap=0.03, legend=False, z=3.6,
           mark=PICK_C):
    """The pool as a strip centred at (xc, y): 7 small cells, then one wider cell for GPT-5.2.
    Cell `lit` is filled (one-hot); legend=True fills every cell. Returns the cell centres."""
    widths = [cell] * 7 + [big]
    span = sum(widths) + 6 * gap + ggap
    x = xc - span / 2
    xs = []
    for i, w in enumerate(widths):
        on = i == lit
        col = LLM_COL[i]
        D.box((x + w / 2, y), w, cell, role=(col if (on or legend) else "#FFFFFF", col, INK),
              edge=mark if on else shade(col, 0.8), lw=1.5 if on else 0.6, radius=0.012,
              solid=False, z=z)
        xs.append(x + w / 2)
        x += w + (ggap if i == 6 else gap)
    return xs


# ---------------------------------------------------------------- grid
CL, CR = 2.64, W - 0.03                      # call-out frame left/right (as before)
Y2 = H - 0.47                                # call-out prompt row (frame top at H - 0.04)
Y3 = Y2 - 0.58                               # call-out JSON row (same spacing as before)
Y_TOP = H - 0.40                             # LLM row (robots) above the trees
SUB_T = Y_TOP - 0.085 - 0.15                  # tree backdrop top (read/write arrows in between)
LV = [SUB_T - 0.10 - k * 0.28 for k in range(4)]  # tree levels
SUB_B = LV[3] - 0.15                          # tree backdrop bottom
LEG_T = SUB_B - 0.06                          # legend box top
XV1, XV2 = 2.52, CL + 0.10                   # elbows of the two call-out connectors

# ---------------------------------------------------------------- panels (a), (b): mini trees
MR = 0.085                                   # mini-node radius
SHAPE = {"r": (0.00, 0), "a": (-0.30, 1), "b": (0.20, 1), "e": (-0.42, 2), "c": (-0.08, 2),
         "x": (0.17, 2), "d": (0.44, 2), "h": (-0.25, 3), "f": (0.22, 3), "g": (0.66, 3)}
EDGES = [("r", "a"), ("r", "b"), ("a", "e"), ("b", "c"), ("b", "x"), ("b", "d"), ("c", "h"),
         ("d", "f"), ("d", "g")]
PATH = [("r", "b"), ("b", "d"), ("d", "g")]
MO_COL = {"r": 0, "a": 2, "b": 6, "c": LARGE, "e": LARGE, "d": ACTIVE, "f": 5, "g": NEXT, "h": 4}
A_L, A_R, B_L, B_R = 0.03, 1.18, 1.34, 2.58  # backdrop extents of (a) and (b)
SC_A, SC_B = 0.80, 0.88                      # horizontal scale of the two trees
X_RC = A_L + 0.08 + MR + 0.42 * SC_A          # root x of (a)
X_MO = B_R - 0.05 - MR - 0.66 * SC_B          # root x of (b)


def ends(p, q, off=0.0):
    """Edge endpoints on the two circles (p above q), shifted sideways by `off` (up-right > 0)."""
    v = np.subtract(q, p)
    u = v / np.linalg.norm(v)
    nrm = np.array([-u[1], u[0]]) if u[0] >= 0 else np.array([u[1], -u[0]])
    return tuple(np.add(p, u * MR) + nrm * off), tuple(np.subtract(q, u * MR) + nrm * off)


def mini(xy, k, ghost=False, ring=None):
    if ghost:
        col = LLM_COL[PRUNED]                 # a small LLM's child, pruned (faded + cross)
        D.ax.add_patch(Circle(xy, MR, fc=shade(col, 1.45), ec=shade(col, 0.75), lw=0.7,
                              ls=(0, (2, 1.5)), zorder=3))
        D.icon(xy, "cross", s=0.075, color=shade(col, 0.55))
    else:
        D.ax.add_patch(Circle(xy, MR, fc=LLM_COL[k], ec=ring or shade(LLM_COL[k], 0.75),
                              lw=MARK_LW - 0.2 if ring else 0.6, zorder=3))
    n = Node(xy[0], xy[1], 2 * MR, 2 * MR, kind="op")
    D._solid.append(n)
    return n


def tree(root_x, sc, colours, mosaic):
    P = {n: (root_x + sc * dx, LV[lv]) for n, (dx, lv) in SHAPE.items() if mosaic or n != "x"}
    for p, q in EDGES:
        if q not in P:
            continue
        a, b = ends(P[p], P[q])
        on_path = (p, q) in PATH
        if mosaic and (p, q) == ("d", "g"):                     # the expansion shown in (c)
            D.arrow(a, b, route="straight", color=ACC_E, lw=1.5)
        elif mosaic and (p, q) == ("b", "c"):                   # course alteration
            D.arrow(a, b, route="straight", color=CA, dashed=True, lw=1.0)
        elif mosaic and q == "x":                               # pruned small-LLM child
            D.line([a, b], color=GREY_E, dashed=True, lw=0.7)
        else:
            D.line([a, b], color=INK if on_path else "#BBBBBB", lw=1.3 if on_path else 0.7)
    N = {n: mini(xy, colours.get(n, LARGE), ghost=(n == "x"),
                 ring={"d": ACT_C, "g": PICK_C}.get(n) if mosaic else None) for n, xy in P.items()}
    return P, N


def netglyph(xy, s, col, big=False, faded=False, z=6, spread=0.38):
    """An LLM drawn as a tiny neural network (3-2-3 nodes; 4-3-4 for the large model), in the
    LLM's colour. faded=True for idle LLMs. s = glyph width (inches)."""
    x, y = xy
    fill = shade(col, 1.45) if faded else col
    line = shade(col, 1.15) if faded else shade(col, 0.62)
    layers = [[-0.36, -0.12, 0.12, 0.36], [-0.24, 0.0, 0.24], [-0.36, -0.12, 0.12, 0.36]] if big \
        else [[-0.32, 0.0, 0.32], [-0.16, 0.16], [-0.32, 0.0, 0.32]]
    xs = [-spread, 0.0, spread]
    pts = [[(x + xs[i] * s, y + v * s) for v in lay] for i, lay in enumerate(layers)]
    for a, b in ((0, 1), (1, 2)):
        for p in pts[a]:
            for q in pts[b]:
                D.ax.plot([p[0], q[0]], [p[1], q[1]], color=line, lw=0.55, zorder=z,
                          solid_capstyle="round")
    r = s * (0.085 if big else 0.105)
    for lay in pts:
        for p in lay:
            D.ax.add_patch(Circle(p, r, fc=fill, ec=line, lw=0.55, zorder=z + 0.1))


def llm_row(xs, idx, sub, active):
    """The LLMs that use a tree: network glyphs above it, each with a read/write arrow into
    the tree and none between LLMs. A snapshot of one moment: only `active` is running (full
    colour, green frame, dark arrow); the others are idle (faded, thin grey arrow)."""
    for x, k in zip(xs, idx):
        s = (0.20 if len(xs) == 1 else 0.155) if k == LARGE else 0.115
        on = k == active
        netglyph((x, Y_TOP), s, LLM_COL[k], big=k == LARGE, faded=not on, spread=0.30)
        D.arrow((x, Y_TOP - s / 2 - 0.01), (x, sub.top), route="straight", both=True,
                lw=0.5, color=INK if on else "#C4C4C4")
        if on and len(xs) > 1:               # the one active LLM (as in (c))
            fw, fh = s + 0.04, s + 0.03
            D.ax.add_patch(matplotlib.patches.FancyBboxPatch(
                (x - fw / 2, Y_TOP - fh / 2), fw, fh, boxstyle="round,pad=0,rounding_size=0.025",
                fc="none", ec=ACT_C, lw=MARK_LW, zorder=6.5))


def backdrop(l, r):
    g = D.group([], bounds=(l, SUB_B, r, SUB_T), role="grey", fill=SUB_F, dashed=False, lw=0.5)
    return g


# (a) Reasoning Compiler: one large LLM, its own tree
D.text((A_L, H - 0.03), "(a) Reasoning Compiler", size=8, weight="bold", ha="left", va="top")
D.text((A_L, H - 0.19), "one large LLM (GPT-5.2)", size=S7, ha="left", va="top", color="#555555")
subA = backdrop(A_L, A_R)
tree(X_RC, SC_A, {}, mosaic=False)
llm_row([(A_L + A_R) / 2], [LARGE], subA, active=LARGE)

# (b) MOSAIC: all LLMs read and write one shared tree
D.text((B_L, H - 0.03), "(b) MOSAIC", size=8, weight="bold", ha="left", va="top")
D.text((B_L, H - 0.19), "LLMs take turns in one tree", size=S7, ha="left", va="top",
       color="#555555")
subB = backdrop(B_L, B_R)
# dashed separator: baseline (a) vs. ours (b), from under the panel titles down to the legend
D.line([((A_R + B_L) / 2, H - 0.30), ((A_R + B_L) / 2, LEG_T + 0.04)], color="#9A9A9A",
       lw=0.8, dashed=True)
P, N = tree(X_MO, SC_B, MO_COL, mosaic=True)
# prompt context: the active LLM (yellow) reads nodes written by pink and red
D.line([P["r"], P["b"], P["d"]], color=ACC_HI, lw=9, z=1.5)
for p, q in PATH:                            # reward R flows back up the selected path
    a, b = ends(P[p], P[q], off=0.075)
    D.arrow(b, a, route="straight", color=REW, lw=1.0)
D.text((P["r"][0] + 0.2, P["r"][1] + 0.02), r"$R$", size=S7, color=REW, ha="left")
B, Dn = N["d"], N["g"]                        # the call-out reads from / writes to these nodes
step = (B_R - B_L - 0.32) / 7                # robots stop short of the connector at XV1
llm_row([B_L + 0.10 + i * step for i in range(8)], list(range(8)), subB, active=MO_COL["d"])

# ---------------------------------------------------------------- panel (c): one expansion
# rows: prompt -> 1 call -> active llm_t (top); the LLM pool it picks from (middle, the menu);
# the JSON answer -> child <p_{t+1}, llm_{t+1}> in (b) (bottom)
FT = H - 0.04                                # frame top
YA = FT - 0.43                               # prompt / active LLM row
XI, XR = CL + 0.07, CR - 0.05                # inner left / right
PW, PH = 1.24, 0.42
prompt = D.box((XI + PW / 2, YA), PW, PH, "", role="white", lw=0.7, radius=0.04)
D.text((prompt.left + 0.055, prompt.top - 0.03), "prompt", size=S7, ha="left", va="top",
       style="italic", color="#666666")
for i, t in enumerate([r"$p_t,\,p_{t-1},\,p_{t-2}$ + scores", "per-LLM stats"]):
    D.text((prompt.left + 0.055, prompt.top - 0.19 - i * 0.12), t, size=S7, ha="left")

LW_, LH = 0.66, 0.36
X_LLM = XR - LW_ / 2
act = D.box((X_LLM, YA), LW_, LH, "", role=(tint(ACTIVE), INK, INK), edge=ACT_C, lw=MARK_LW)
D.text((X_LLM, YA + 0.08), "active " + rf"${llm('t')}$", size=S7)
onehot(X_LLM, YA - 0.09, ACTIVE, mark=ACT_C)
D.arrow(prompt, act, label="1 call", label_side="above")

# the LLM pool: one card per LLM (network glyph + name); bold green edge = active, bold black = its pick
YP, CH = YA - 0.47, 0.30                     # pool row, under the prompt row
CW, CWL, CG = 0.225, 0.40, 0.02               # small card, GPT-5.2 card, gap
band_l, band_r = XI, XI + 0.34 + 7 * CW + 6 * CG + 0.04 + CWL + 0.05
band = D.box(((band_l + band_r) / 2, YP), band_r - band_l, CH + 0.11, "", role="white",
             edge="#555555", lw=0.8, radius=0.04)
D.text((band_l + 0.06, YP + 0.06), "LLM", size=8, weight="bold", ha="left")
D.text((band_l + 0.06, YP - 0.07), "pool", size=8, weight="bold", ha="left")
x = band_l + 0.34
for i, (lab, col) in enumerate(POOL):
    w = CWL if i == LARGE else CW
    cx = x + w / 2
    mark = {ACTIVE: ACT_C, NEXT: PICK_C}.get(i)
    D.box((cx, YP), w, CH, "", role=(tint(i, 1.55), shade(col, 0.8), INK),
          edge=mark or shade(col, 0.8), lw=MARK_LW if mark else 0.6, radius=0.03,
          solid=False, z=3.4)
    netglyph((cx, YP + 0.055), 0.15 if i != LARGE else 0.19, col, big=i == LARGE, z=4)
    D.text((cx, YP - 0.085), rf"$\mathrm{{llm}}_{{{i + 1}}}$", size=S7)
    x += w + (CG if i < 6 else 0.04)

JR = 0.112                                   # JSON rows
JW, JH = 1.54, 3 * JR + 0.08
json = D.box((XR - JW / 2, YP - (CH + 0.11) / 2 - 0.09 - JH / 2), JW, JH, "", role="white", lw=0.7,
             radius=0.04)
jl = ['{"transformations":', '   ["TileSize", "Parallel"],',
      ' "next_model": "' + r'$\mathbf{llm}_{\mathbf{2}}$' + '"}']
jy = [json.top - 0.04 - JR / 2 - k * JR for k in range(3)]
D.ax.add_patch(matplotlib.patches.Rectangle((json.left + 0.03, jy[2] - 0.055), JW - 0.06, 0.11,
               fc=tint(NEXT, 1.5), ec="none", zorder=3.2))
for i, (t, y) in enumerate(zip(jl, jy)):
    D.text((json.left + 0.06, y), t, size=S7, ha="left", weight="bold" if i == 2 else "normal")
D.arrow((XR - 0.09, act.bottom), (XR - 0.09, json.top))
D.arrow((json.left, Dn.y), Dn.e, route="straight")   # the answer builds the child in (b)
D.text(((json.left + Dn.right) / 2 + 0.08, Dn.y + 0.04),
       r"apply $o_t$ to $p_t$" + "\n" + rf"assign ${llm('t+1')}$", size=S7, va="bottom",
       style="italic")
D.arrow(B.e, prompt.w_, via=[(XV1, B.y), (XV1, YA)])

D.group([], bounds=(CL, json.bottom - 0.06, CR, FT),
        label="(c) Expansion: the active LLM picks the next LLM", label_pos="top-left",
        role="white", fill=ACC_F, dashed=False, lw=0.9, weight="bold", italic=False, size=8)
D.ax.patches[-1].set_edgecolor(ACC_E)

# ---------------------------------------------------------------- legend box (bottom left)
LB_L, LB_R, LB_B = 0.03, B_R, 0.03
D.group([], bounds=(LB_L, LB_B, LB_R, LEG_T), role="white", fill="#FFFFFF", dashed=False,
        lw=0.6)
ly = [LEG_T - 0.1, LEG_T - 0.235, LEG_T - 0.37]  # legend rows
K1, K2 = LB_L + 0.07, LB_L + 1.17            # key columns
D.line([(K1, ly[0]), (K1 + 0.25, ly[0])], lw=1.3)
D.text((K1 + 0.3, ly[0]), "LA-UCT path", size=S7, ha="left")
D.arrow((K2, ly[0]), (K2 + 0.25, ly[0]), color=CA, dashed=True, lw=1.0, route="straight")
D.text((K2 + 0.3, ly[0]), "course alteration", size=S7, ha="left")
D.line([(K1, ly[1]), (K1 + 0.25, ly[1])], color=ACC_HI, lw=6)
D.text((K1 + 0.3, ly[1]), "prompt context", size=S7, ha="left")
D.arrow((K2, ly[1]), (K2 + 0.25, ly[1]), color=REW, lw=1.0, route="straight")
D.text((K2 + 0.3, ly[1]), "reward $R$ (cost model)", size=S7, ha="left")
D.ax.add_patch(matplotlib.patches.FancyBboxPatch((K1 + 0.06, ly[2] - 0.05), 0.13, 0.1,
               boxstyle="round,pad=0,rounding_size=0.02", fc=tint(ACTIVE, 1.55), ec=ACT_C, lw=MARK_LW,
               zorder=4))
D.text((K1 + 0.3, ly[2]), "active LLM", size=S7, ha="left")
D.ax.add_patch(matplotlib.patches.FancyBboxPatch((K2 + 0.06, ly[2] - 0.05), 0.13, 0.1,
               boxstyle="round,pad=0,rounding_size=0.02", fc=tint(NEXT, 1.55), ec=PICK_C, lw=MARK_LW,
               zorder=4))
D.text((K2 + 0.3, ly[2]), "its pick (next LLM)", size=S7, ha="left")

# ---------------------------------------------------------------- results vs. RC (bottom right)
# two rows: MOSAIC's calls by LLM (GPU shares; RC = 100% GPT-5.2, see (a)), and API cost
# (grey outline = RC at 1x, blue fill = MOSAIC)
RX, BL, BH = CL + 0.62, 1.05, 0.1            # bar start x, full bar length, bar height
RY = [json.bottom - 0.2, json.bottom - 0.41]
D.text((CL + 0.02, RY[0]), "LLM calls", size=S7, ha="left", weight="bold")
D.text((CL + 0.02, RY[1]), "API cost", size=S7, ha="left", weight="bold")
x = RX
for k, v in enumerate(SHARE):
    D.ax.add_patch(Rectangle((x, RY[0] - BH / 2), BL * v / 100, BH, fc=LLM_COL[k], ec="white",
                             lw=0.3, zorder=3))
    x += BL * v / 100
D.ax.add_patch(Rectangle((RX, RY[0] - BH / 2), BL, BH, fc="none", ec="#777777", lw=0.5, zorder=3.1))
D.text((RX + BL + 0.05, RY[0]), "<25% GPT-5.2", size=S7, ha="left")
D.ax.add_patch(Rectangle((RX, RY[1] - BH / 2), BL / 4.4, BH, fc=LLM_COL[LARGE], ec="none", zorder=3))
D.ax.add_patch(Rectangle((RX, RY[1] - BH / 2), BL, BH, fc="none", ec="#777777", lw=0.5,
                         ls=(0, (2, 1.5)), zorder=3.1))
D.text((RX + BL + 0.05, RY[1]), "4.3–4.5× lower than RC", size=S7, ha="left")

issues = D.save("fig_overview.pdf")
# anonymous metadata: re-save the PDF without Author/Creator/Producer
D.fig.savefig("fig_overview.pdf", dpi=300, facecolor="white",
              metadata={"Author": None, "Creator": None, "Producer": None})


==> figs/overview-mosaic/mlfig.py <==
"""mlfig — tiny matplotlib toolkit for ML-paper schematics (architecture / pipeline / Figure-1).

Coordinates are INCHES on the final printed page: (0,0) bottom-left, (W,H) top-right.
Every shape is positioned by its CENTER. Draw at final size; never rescale in LaTeX.
"""
import logging, math, warnings
import numpy as np
import matplotlib
matplotlib.use("Agg")
import matplotlib.pyplot as plt
from matplotlib.patches import FancyBboxPatch, FancyArrowPatch, Circle, Polygon, Rectangle, PathPatch
from matplotlib.path import Path
from matplotlib.colors import to_rgb

logging.getLogger("matplotlib.font_manager").setLevel(logging.ERROR)

# ---------------------------------------------------------------- geometry of venues (inches)
VENUE = {  # (full text width, single column width)
    "neurips": (5.5, 5.5), "iclr": (5.5, 5.5), "icml": (6.75, 3.25),
    "cvpr": (6.875, 3.25), "iccv": (6.875, 3.25), "eccv": (4.8, 4.8),
    "acl": (6.30, 3.03), "emnlp": (6.30, 3.03), "aaai": (7.0, 3.3),
}

# ---------------------------------------------------------------- palette: (fill, edge, text)
# Fills are pale tints, edges are the matching Paul-Tol hue (colour-blind safe), text is near-black.
PALETTE = {
    "blue":   ("#DCE7F7", "#4477AA", "#1F2D4D"),
    "orange": ("#FCE3CC", "#E07B39", "#4D2A10"),
    "green":  ("#DCEFD8", "#228833", "#16351C"),
    "yellow": ("#F6F0C8", "#B8A33A", "#3F3A12"),
    "red":    ("#F8D9DD", "#CC4466", "#4A1A25"),
    "purple": ("#EBDDF0", "#8E4AA3", "#35193F"),
    "cyan":   ("#D9F0F7", "#3A9BBF", "#133A47"),
    "teal":   ("#D5EEE9", "#2A9D8F", "#123F39"),
    "grey":   ("#EEEEEE", "#8A8A8A", "#333333"),
    "white":  ("#FFFFFF", "#555555", "#222222"),
}
# Semantic aliases — pick ONE meaning per hue and keep it across every figure of the paper.
ROLE = {
    "attention": "orange", "mlp": "blue", "ffn": "blue", "norm": "yellow", "embed": "red",
    "encoder": "blue", "decoder": "purple", "loss": "red", "data": "grey", "input": "grey",
    "output": "green", "frozen": "cyan", "trainable": "orange", "text": "green",
    "image": "blue", "audio": "purple", "reward": "yellow", "policy": "orange",
}
INK = "#2B2B2B"      # default arrow / line colour
MUTED = "#9A9A9A"    # de-emphasised / out-of-scope


def colors(role):
    """Return (fill, edge, text) for a role, hue name, or a raw '#hex' fill."""
    if role is None:
        role = "white"
    if isinstance(role, tuple):
        return role
    if role.startswith("#"):
        r, g, b = to_rgb(role)
        edge = "#%02x%02x%02x" % tuple(int(c * 255 * 0.6) for c in (r, g, b))
        return (role, edge, INK)
    return PALETTE[ROLE.get(role, role)]


def shade(hexcol, k):
    """k<1 darkens, k>1 lightens toward white."""
    r, g, b = to_rgb(hexcol)
    if k <= 1:
        return (r * k, g * k, b * k)
    t = k - 1
    return (r + (1 - r) * t, g + (1 - g) * t, b + (1 - b) * t)


class Node:
    """A placed rectangle-like thing with anchor points. x,y = centre."""
    def __init__(self, x, y, w, h, kind="box"):
        self.x, self.y, self.w, self.h, self.kind = x, y, w, h, kind

    # anchors
    @property
    def n(self): return (self.x, self.y + self.h / 2)
    @property
    def s(self): return (self.x, self.y - self.h / 2)
    @property
    def e(self): return (self.x + self.w / 2, self.y)
    @property
    def w_(self): return (self.x - self.w / 2, self.y)
    @property
    def e_(self): return self.e   # alias, symmetric with .w_
    @property
    def c(self): return (self.x, self.y)
    @property
    def left(self): return self.x - self.w / 2
    @property
    def right(self): return self.x + self.w / 2
    @property
    def top(self): return self.y + self.h / 2
    @property
    def bottom(self): return self.y - self.h / 2

    def at(self, side, t=0.5):
        """Point on side 'n','s','e','w' at fraction t (0=left/bottom, 1=right/top)."""
        if side in "ns":
            return (self.left + t * self.w, self.top if side == "n" else self.bottom)
        return (self.right if side == "e" else self.left, self.bottom + t * self.h)

    def side(self, s):
        return {"n": self.n, "s": self.s, "e": self.e, "w": self.w_}[s]


def _pt(p):
    return p.c if isinstance(p, Node) else p


class Diagram:
    def __init__(self, width=5.5, height=2.0, font="serif", fontsize=8, venue=None, column=False,
                 grid=False):
        if venue:
            width = VENUE[venue][1 if column else 0]
        self.W, self.H, self.fs = width, height, fontsize
        serif = ["Times New Roman", "Times", "Nimbus Roman", "Liberation Serif", "STIXGeneral"]
        sans = ["Helvetica", "Arial", "Liberation Sans", "DejaVu Sans"]
        plt.rcParams.update({
            "pdf.fonttype": 42, "ps.fonttype": 42, "svg.fonttype": "none",
            "font.family": "serif" if font == "serif" else "sans-serif",
            "font.serif": serif, "font.sans-serif": sans,
            "mathtext.fontset": "stix" if font == "serif" else "stixsans",
            "font.size": fontsize, "axes.linewidth": 0.6,
        })
        self.fig = plt.figure(figsize=(width, height))
        self.ax = self.fig.add_axes([0, 0, 1, 1])
        self.ax.set_xlim(0, width); self.ax.set_ylim(0, height)
        self.ax.set_aspect("equal"); self.ax.axis("off")
        self._fit = []      # (text artist, Node, pad) to lint for overflow
        self._solid = []    # Nodes that must not overlap each other
        self._icons = []    # icon Nodes (must not collide with text)
        self._paths = []    # (polyline pts, label artist, allow_diagonal) for arrows
        self._groups = []   # (Node, label artist) containers
        if grid:            # layout aid while iterating — REMOVE before final save
            for gx in np.arange(0, width + 1e-9, 0.25):
                self.ax.axvline(gx, lw=0.3 if gx % 1 else 0.6, color="#f0b0b0", zorder=-10)
            for gy in np.arange(0, height + 1e-9, 0.25):
                self.ax.axhline(gy, lw=0.3 if gy % 1 else 0.6, color="#f0b0b0", zorder=-10)

    # ------------------------------------------------------------ text
    def text(self, xy, s, size=None, weight="normal", color=INK, ha="center", va="center",
             style="normal", rotation=0, bg=None, z=6):
        kw = {}
        if bg:
            kw["bbox"] = dict(boxstyle="round,pad=0.12", fc=bg, ec="none")
        return self.ax.text(*_pt(xy), s, fontsize=size or self.fs, fontweight=weight, color=color,
                            ha=ha, va=va, style=style, rotation=rotation, zorder=z,
                            linespacing=1.15, **kw)

    def panel(self, xy, s, size=None):
        """Panel tag like '(a)' — bold, top-left aligned."""
        return self.text(xy, s, size=size or self.fs + 1, weight="bold", ha="left", va="top")

    # ------------------------------------------------------------ boxes
    def box(self, xy, w, h, label="", role=None, radius=0.05, lw=0.8, dashed=False, size=None,
            weight="normal", fill=None, edge=None, textcolor=None, alpha=1.0, z=3, solid=True,
            shadow=False, note=None, loff=(0, 0)):
        """Rounded box centred at xy. note: small italic example text under the box.
        loff: (dx, dy) label offset, e.g. to leave room for a corner icon."""
        fc, ec, tc = colors(role)
        fc, ec, tc = fill or fc, edge or ec, textcolor or tc
        x, y = xy
        r = min(radius, w / 2, h / 2)
        if shadow:
            self.ax.add_patch(FancyBboxPatch((x - w / 2 + 0.025, y - h / 2 - 0.025), w, h,
                              boxstyle=f"round,pad=0,rounding_size={r}", fc="#00000018", ec="none",
                              zorder=z - 0.1))
        self.ax.add_patch(FancyBboxPatch((x - w / 2, y - h / 2), w, h,
                          boxstyle=f"round,pad=0,rounding_size={r}", fc=fc, ec=ec, lw=lw,
                          ls=(0, (3, 2)) if dashed else "-", alpha=alpha, zorder=z))
        node = Node(x, y, w, h)
        if label:
            t = self.text((x + loff[0], y + loff[1]), label, size=size, weight=weight, color=tc, z=z + 0.5)
            self._fit.append((t, node, 0.04))
        if note:
            self.text((x, y - h / 2 - 0.04), note, size=self.fs - 1, color="#555555", va="top",
                      style="italic")
        if solid:
            self._solid.append(node)
        return node

    def group(self, nodes, label="", pad=0.12, role="grey", dashed=True, label_pos="top-left",
              lw=0.7, radius=0.08, fill=None, size=None, extra=(0, 0, 0, 0), z=0.5,
              weight="normal", italic=True, bounds=None):
        """Container around nodes. extra=(left, bottom, right, top) additional inches.
        bounds=(left, bottom, right, top) fixes the rectangle exactly (equal-width step panels).
        Inside-top labels ('top-left', 'top', 'top-right') automatically get headroom."""
        if bounds:
            l, b, r, t = bounds
        else:
            head = (self.fs * 1.35 / 72) if (label and label_pos.startswith("top")) else 0
            l = min(n.left for n in nodes) - pad - extra[0]
            b = min(n.bottom for n in nodes) - pad - extra[1]
            r = max(n.right for n in nodes) + pad + extra[2]
            t = max(n.top for n in nodes) + pad + extra[3] + head
        fc, ec, tc = colors(role)
        fc = fill if fill is not None else shade(fc, 1.55)
        self.ax.add_patch(FancyBboxPatch((l, b), r - l, t - b,
                          boxstyle=f"round,pad=0,rounding_size={radius}", fc=fc, ec=ec, lw=lw,
                          ls=(0, (4, 2.5)) if dashed else "-", zorder=z))
        g = Node((l + r) / 2, (b + t) / 2, r - l, t - b, kind="group")
        if label:
            pos = {"top-left": ((l + 0.06, t - 0.05), "left", "top"),
                   "top-right": ((r - 0.06, t - 0.05), "right", "top"),
                   "top": (((l + r) / 2, t - 0.05), "center", "top"),
                   "above": (((l + r) / 2, t + 0.04), "center", "bottom"),
                   "below": (((l + r) / 2, b - 0.04), "center", "top"),
                   "left": ((l - 0.06, (b + t) / 2), "right", "center"),
                   "right": ((r + 0.06, (b + t) / 2), "left", "center")}[label_pos]
            lab = self.text(pos[0], label, size=size or self.fs - 1, color=tc, ha=pos[1], va=pos[2],
                            style="italic" if italic else "normal", weight=weight)
            if label_pos.startswith("top"):
                self._fit.append((lab, g, 0.03))
        else:
            lab = None
        self._groups.append((g, lab))
        return g

    def op(self, xy, symbol="+", r=0.075, lw=0.8, color=INK, fill="white"):
        """Circled operator: '+' (add), 'x' (multiply), 'c' (concat), or any text."""
        x, y = xy
        self.ax.add_patch(Circle((x, y), r, fc=fill, ec=color, lw=lw, zorder=4))
        k = r * 0.6
        if symbol == "+":
            self.ax.plot([x - k, x + k], [y, y], color=color, lw=lw, zorder=5, solid_capstyle="butt")
            self.ax.plot([x, x], [y - k, y + k], color=color, lw=lw, zorder=5, solid_capstyle="butt")
        elif symbol == "x":
            k *= 0.75
            self.ax.plot([x - k, x + k], [y - k, y + k], color=color, lw=lw, zorder=5)
            self.ax.plot([x - k, x + k], [y + k, y - k], color=color, lw=lw, zorder=5)
        else:
            self.text((x, y), symbol, size=self.fs - 1, color=color, z=5)
        n = Node(x, y, 2 * r, 2 * r, kind="op")
        self._solid.append(n)
        return n

    # ------------------------------------------------------------ arrows
    def arrow(self, a, b, route="auto", via=None, color=INK, lw=0.8, dashed=False, head=True,
              label=None, label_side="left", size=None, offset=0.25, corner=0.06, both=False,
              z=2, mid=0.5, bend=0.3):
        """Connect a -> b. a/b are Nodes or (x,y).
        route: 'auto' (nearest sides, straight if aligned, else elbow), 'straight',
               'hv' (horizontal then vertical), 'vh', 'curve' (gentle arc),
               'skip-e'/'skip-w'/'skip-n'/'skip-s' (bypass loop on that side, residual style).
        via: explicit list of waypoints (overrides route).
        label: placed at fraction `mid` of the path (0 = tail, 1 = head), offset to label_side.
        bend: curvature for route='curve'; >0 bows to the LEFT of travel (up for a left->right
              arrow, i.e. over the top), <0 to the right."""
        p, q = self._endpoints(a, b, route)
        if via:
            pts = [p, *via, q]
        elif route == "straight":
            pts = [p, q]
        elif route == "hv":
            pts = [p, (q[0], p[1]), q]
        elif route == "vh":
            pts = [p, (p[0], q[1]), q]
        elif route.startswith("skip"):
            d = route[-1]
            if d in "ew":
                xo = (max(p[0], q[0]) + offset) if d == "e" else (min(p[0], q[0]) - offset)
                pts = [p, (xo, p[1]), (xo, q[1]), q]
            else:
                yo = (max(p[1], q[1]) + offset) if d == "n" else (min(p[1], q[1]) - offset)
                pts = [p, (p[0], yo), (q[0], yo), q]
        elif route == "curve":
            pts = None
            mx, my = (p[0] + q[0]) / 2, (p[1] + q[1]) / 2
            ctrl = (mx - bend * (q[1] - p[1]), my + bend * (q[0] - p[0]))
        else:  # auto
            if abs(p[0] - q[0]) < 1e-6 or abs(p[1] - q[1]) < 1e-6:
                pts = [p, q]
            else:
                horiz = abs(q[0] - p[0]) >= abs(q[1] - p[1])
                mx, my = (p[0] + q[0]) / 2, (p[1] + q[1]) / 2
                pts = [p, (mx, p[1]), (mx, q[1]), q] if horiz else [p, (p[0], my), (q[0], my), q]
        style = ("<|-|>" if both else "-|>") if head else "-"
        ms = 6 + 2 * lw
        kw = dict(arrowstyle=style, mutation_scale=ms, color=color, lw=lw,
                  shrinkA=0, shrinkB=0, zorder=z, joinstyle="miter", capstyle="butt")
        if pts is None:   # quadratic curve, sampled for lint / label placement
            path = Path([p, ctrl, q], [Path.MOVETO, Path.CURVE3, Path.CURVE3])
            tt = np.linspace(0, 1, 24)[:, None]
            samp = (1 - tt) ** 2 * np.array(p) + 2 * (1 - tt) * tt * np.array(ctrl) + tt ** 2 * np.array(q)
            poly = [tuple(v) for v in samp]
            end_dir = np.subtract(q, ctrl); start_dir = np.subtract(p, ctrl)
        else:
            path = _rounded(pts, corner)
            poly = pts
            end_dir = np.subtract(pts[-1], pts[-2]); start_dir = np.subtract(pts[0], pts[1])
        lp = _along(poly, mid)
        if dashed:        # dash the shaft only; a dashed head outline looks broken
            hl = 0.075 * ms / 7.6
            kw2 = dict(kw, arrowstyle="-", linestyle=(0, (3, 2)))
            art = FancyArrowPatch(path=path, **kw2)
            self.ax.add_patch(art)
            ends = [(q, end_dir)] + ([(p, start_dir)] if both else [])
            for tip, dvec in (ends if head else []):
                u = dvec / (np.linalg.norm(dvec) + 1e-12)
                self.ax.add_patch(FancyArrowPatch(tuple(np.array(tip) - u * hl), tip,
                                  **dict(kw, arrowstyle="-|>")))
        else:
            art = FancyArrowPatch(path=path, **kw)
            self.ax.add_patch(art)
        lab_art = None
        if label:
            dx, dy, ha, va = {"left": (-0.04, 0, "right", "center"), "right": (0.04, 0, "left", "center"),
                              "above": (0, 0.035, "center", "bottom"), "below": (0, -0.035, "center", "top"),
                              "on": (0, 0, "center", "center")}[label_side]
            lab_art = self.text((lp[0] + dx, lp[1] + dy), label, size=size or self.fs - 1, ha=ha,
                                va=va, color=color, bg="white" if label_side == "on" else None,
                                style="italic")
        own_ok = lab_art if label_side == "on" else None
        self._paths.append((poly, own_ok, (route == "straight" and not via) or pts is None,
                            pts is None))
        return art

    def _endpoints(self, a, b, route):
        if not isinstance(a, Node) and not isinstance(b, Node):
            return a, b
        ac, bc = _pt(a), _pt(b)
        dx, dy = bc[0] - ac[0], bc[1] - ac[1]
        if route.startswith("skip"):
            d = route[-1]
            sa = sb = d
        elif route == "hv":
            sa, sb = ("e" if dx > 0 else "w"), ("s" if dy > 0 else "n")
        elif route == "vh":
            sa, sb = ("n" if dy > 0 else "s"), ("w" if dx > 0 else "e")
        elif abs(dx) >= abs(dy):
            sa, sb = ("e", "w") if dx > 0 else ("w", "e")
        else:
            sa, sb = ("n", "s") if dy > 0 else ("s", "n")
        p = a.side(sa) if isinstance(a, Node) else a
        q = b.side(sb) if isinstance(b, Node) else b
        return p, q

    def legend(self, xy, items, size=None, sw=0.16, gap=0.08, vertical=True, col_gap=0.15):
        """Key of (kind, text). kind: a role/hue -> swatch box; 'fire'|'snow'|... -> icon;
        'dashed'|'solid' -> line sample. xy = top-left corner of the legend."""
        x, y = xy
        slot = sw * 1.4                      # every marker gets the same slot -> texts align
        for kind, txt in items:
            cy, cx = y - sw / 2, x + slot / 2
            if kind in ("fire", "snow", "lock", "person", "robot", "check", "cross"):
                self.icon((cx, cy), kind, s=sw * 0.9)
            elif kind in ("dashed", "solid"):
                self.line([(x, cy), (x + slot, cy)], dashed=kind == "dashed")
            else:
                self.box((cx, cy), sw, sw * 0.75, role=kind, radius=0.02, lw=0.6, solid=False)
            t = self.text((x + slot + 0.06, cy), txt, size=size or self.fs - 1, ha="left")
            if vertical:
                y -= sw + gap
            else:
                self.fig.canvas.draw()
                bb = t.get_window_extent(self.fig.canvas.get_renderer()).transformed(self.ax.transData.inverted())
                x = bb.x1 + col_gap

    def bus(self, src, targets, at, horizontal=True, color=INK, lw=0.8, dashed=False, label=None,
            muted=()):
        """Fan one source out to many targets via a shared bus line (conditioning signals,
        timestep embeddings, broadcast). horizontal=True: bus is the line y=at; each target is
        fed from the bus toward its nearest side. Draws a junction dot where src meets the bus.
        muted: indices of targets drawn grey + dashed (unselected experts, inactive branches)."""
        sp = src.side("n" if at > src.y else "s") if isinstance(src, Node) else src
        if horizontal:
            xs = [t.x if isinstance(t, Node) else t[0] for t in targets] + [sp[0]]
            self.line([(sp[0], sp[1]), (sp[0], at)], color=color, lw=lw, dashed=dashed)
            self.line([(min(xs), at), (max(xs), at)], color=color, lw=lw, dashed=dashed)
            if min(xs) + 1e-3 < sp[0] < max(xs) - 1e-3:
                self.dot((sp[0], at), color=color)
            for i, t in enumerate(targets):
                tp = (t.s if at < t.y else t.n) if isinstance(t, Node) else t
                m = i in muted
                self.arrow((tp[0], at), tp, route="straight", color=MUTED if m else color, lw=lw,
                           dashed=dashed or m)
        else:
            ys = [t.y if isinstance(t, Node) else t[1] for t in targets] + [sp[1]]
            sp = src.side("e" if at > src.x else "w") if isinstance(src, Node) else src
            self.line([(sp[0], sp[1]), (at, sp[1])], color=color, lw=lw, dashed=dashed)
            self.line([(at, min(ys)), (at, max(ys))], color=color, lw=lw, dashed=dashed)
            if min(ys) + 1e-3 < sp[1] < max(ys) - 1e-3:
                self.dot((at, sp[1]), color=color)
            for i, t in enumerate(targets):
                tp = (t.w_ if at < t.x else t.e) if isinstance(t, Node) else t
                m = i in muted
                self.arrow((at, tp[1]), tp, route="straight", color=MUTED if m else color, lw=lw,
                           dashed=dashed or m)
        if label:
            self.text((sp[0] + 0.04, (sp[1] + at) / 2) if horizontal else ((sp[0] + at) / 2, sp[1] + 0.04),
                      label, size=self.fs - 1, color=color, ha="left" if horizontal else "center",
                      va="center" if horizontal else "bottom", style="italic")

    def dot(self, xy, r=0.025, color=INK):
        """Junction dot where a path forks (residual branch points)."""
        self.ax.add_patch(Circle(xy, r, fc=color, ec="none", zorder=2.5))

    def line(self, pts, color=INK, lw=0.8, dashed=False, z=2):
        xs, ys = zip(*pts)
        self.ax.plot(xs, ys, color=color, lw=lw, ls=(0, (3, 2)) if dashed else "-", zorder=z,
                     solid_capstyle="butt")

    # ------------------------------------------------------------ ML idioms
    def tensor(self, xy, w, h, depth=0.15, role="blue", label="", lw=0.7, size=None):
        """3-D cuboid (feature map). depth = oblique offset in inches (channels)."""
        fc, ec, tc = colors(role)
        x0, y0 = xy[0] - w / 2, xy[1] - h / 2
        d = depth
        front = [(x0, y0), (x0 + w, y0), (x0 + w, y0 + h), (x0, y0 + h)]
        top = [(x0, y0 + h), (x0 + w, y0 + h), (x0 + w + d, y0 + h + d), (x0 + d, y0 + h + d)]
        side = [(x0 + w, y0), (x0 + w + d, y0 + d), (x0 + w + d, y0 + h + d), (x0 + w, y0 + h)]
        for poly, f in ((side, shade(fc, 0.86)), (top, shade(fc, 1.3)), (front, fc)):
            self.ax.add_patch(Polygon(poly, closed=True, fc=f, ec=ec, lw=lw, joinstyle="round", zorder=3))
        n = Node(xy[0] + d / 2, xy[1] + d / 2, w + d, h + d, kind="tensor")
        if label:
            t = self.text(xy, label, size=size, color=tc, z=4)
            self._fit.append((t, Node(xy[0], xy[1], w, h), 0.02))
        self._solid.append(n)
        return n

    def tokens(self, xy, n, size=0.16, gap=0.04, roles="blue", labels=None, vertical=False,
               lw=0.6, fontsize=None, radius=0.025):
        """Row (or column) of token squares centred at xy. roles: one role or a list per token.
        Use '...' as a label to draw an ellipsis cell instead of a square."""
        roles = roles if isinstance(roles, (list, tuple)) else [roles] * n
        span = n * size + (n - 1) * gap
        out = []
        for i in range(n):
            off = -span / 2 + size / 2 + i * (size + gap)
            c = (xy[0], xy[1] - off) if vertical else (xy[0] + off, xy[1])
            lab = labels[i] if labels else ""
            if lab == "...":
                self.text(c, r"$\cdots$", size=fontsize or self.fs)
                out.append(Node(*c, size, size, kind="ellipsis"))
                continue
            out.append(self.box(c, size, size, lab, role=roles[i], radius=radius, lw=lw,
                                size=fontsize or self.fs - 1.5, solid=False))
        return out

    def matrix(self, xy, values=None, n=4, m=None, cell=0.14, role="blue", highlight=None,
               lw=0.4, labels=None, fontsize=None, vmax=None):
        """Grid of cells (attention map, similarity matrix). values: 2-D array in [0,1] ->
        tint from white to the role's edge colour. highlight: list of (i,j) cells to outline."""
        m = m or n
        vals = np.asarray(values) if values is not None else np.zeros((n, m))
        n, m = vals.shape
        vmax = vmax or (vals.max() if vals.max() > 0 else 1)
        _, ec, _ = colors(role)
        x0, y0 = xy[0] - m * cell / 2, xy[1] + n * cell / 2
        base = np.array(to_rgb(ec))
        for i in range(n):
            for j in range(m):
                t = float(vals[i, j]) / vmax
                col = (1 - t) * np.ones(3) + t * base
                self.ax.add_patch(Rectangle((x0 + j * cell, y0 - (i + 1) * cell), cell, cell,
                                  fc=col, ec="white", lw=lw, zorder=3))
                if labels is not None:
                    self.text((x0 + (j + .5) * cell, y0 - (i + .5) * cell), labels[i][j],
                              size=fontsize or self.fs - 2, color="white" if t > .55 else INK)
        for (i, j) in (highlight or []):
            self.ax.add_patch(Rectangle((x0 + j * cell, y0 - (i + 1) * cell), cell, cell,
                              fc="none", ec=INK, lw=0.8, zorder=4.5))
        self.ax.add_patch(Rectangle((x0, y0 - n * cell), m * cell, n * cell, fc="none",
                          ec=shade(ec, 0.8), lw=0.6, zorder=4))
        node = Node(xy[0], xy[1], m * cell, n * cell, kind="matrix")
        self._solid.append(node)
        return node

    def trapezoid(self, xy, w_in, w_out, h, label="", role="orange", horizontal=False, lw=0.8,
                  size=None):
        """Projection that changes width (LoRA A/B, encoder bottleneck). Vertical by default:
        bottom width w_in, top width w_out."""
        fc, ec, tc = colors(role)
        x, y = xy
        if horizontal:
            pts = [(x - h / 2, y - w_in / 2), (x + h / 2, y - w_out / 2),
                   (x + h / 2, y + w_out / 2), (x - h / 2, y + w_in / 2)]
            node = Node(x, y, h, max(w_in, w_out))
        else:
            pts = [(x - w_in / 2, y - h / 2), (x + w_in / 2, y - h / 2),
                   (x + w_out / 2, y + h / 2), (x - w_out / 2, y + h / 2)]
            node = Node(x, y, max(w_in, w_out), h)
        self.ax.add_patch(Polygon(pts, closed=True, fc=fc, ec=ec, lw=lw, joinstyle="round", zorder=3))
        if label:
            self.text(xy, label, size=size, color=tc, z=4)
        self._solid.append(node)
        return node

    def cylinder(self, xy, w, h, label="", role="grey", lw=0.8, size=None):
        """Dataset / memory / replay-buffer store."""
        fc, ec, tc = colors(role)
        x, y = xy
        e = h * 0.18
        body = Path([(x - w / 2, y + h / 2 - e / 2), (x - w / 2, y - h / 2 + e / 2),
                     (x - w / 2, y - h / 2 - e / 2 * 0.9), (x + w / 2, y - h / 2 - e / 2 * 0.9),
                     (x + w / 2, y - h / 2 + e / 2), (x + w / 2, y + h / 2 - e / 2)],
                    [Path.MOVETO, Path.LINETO, Path.CURVE4, Path.CURVE4, Path.CURVE4, Path.LINETO])
        self.ax.add_patch(PathPatch(body, fc=fc, ec=ec, lw=lw, zorder=3))
        from matplotlib.patches import Ellipse
        self.ax.add_patch(Ellipse((x, y + h / 2 - e / 2), w, e, fc=shade(fc, 1.3), ec=ec, lw=lw, zorder=3.1))
        n = Node(x, y, w, h)
        if label:
            t = self.text((x, y - e / 3), label, size=size, color=tc, z=4)
            self._fit.append((t, Node(x, y - e / 3, w, h - e), 0.03))
        self._solid.append(n)
        return n

    def image(self, xy, w, h, data=None, lw=0.6, seed=0, kind="photo", noise=0.0):
        """Thumbnail. data: HxW(x3) array or path; None -> a tasteful placeholder
        (kind='photo' soft landscape, 'noise' pure Gaussian noise, 'grid' patchified).
        noise in [0,1] blends Gaussian noise into the image (diffusion x_t)."""
        x0, y0 = xy[0] - w / 2, xy[1] - h / 2
        if isinstance(data, str):
            data = plt.imread(data)
        if data is None:
            rng = np.random.default_rng(seed)
            H, Wd = 48, int(48 * w / h)
            yy, xx = np.mgrid[0:H, 0:Wd] / H
            sky = np.stack([.72 + .2 * yy, .82 + .12 * yy, .95 + 0 * yy], -1)
            hill = (yy > .55 + .12 * np.sin(xx * 5 + seed)).astype(float)[..., None]
            img = sky * (1 - hill) + hill * np.stack([.45 + .2 * yy, .62 + .15 * yy, .42 + 0 * yy], -1)
            if kind == "noise":
                noise = 1.0
            data = img
        data = np.asarray(data, float)
        if data.ndim == 2:
            data = np.stack([data] * 3, -1)
        data = data[..., :3]
        if data.max() > 1:
            data = data / 255.0
        if noise > 0:
            rng = np.random.default_rng(seed + 7)
            data = (1 - noise) * data + noise * rng.normal(.5, .22, data.shape)
        data = np.clip(data, 0, 1)
        self.ax.imshow(data, extent=(x0, x0 + w, y0, y0 + h), zorder=3, interpolation="bilinear",
                       aspect="auto")
        self.ax.add_patch(Rectangle((x0, y0), w, h, fc="none", ec="#444444", lw=lw, zorder=3.5))
        if kind == "grid":
            for k in (1, 2):
                self.line([(x0 + k * w / 3, y0), (x0 + k * w / 3, y0 + h)], color="white", lw=0.9, z=3.6)
                self.line([(x0, y0 + k * h / 3), (x0 + w, y0 + k * h / 3)], color="white", lw=0.9, z=3.6)
        n = Node(*xy, w, h, kind="image")
        self._solid.append(n)
        return n

    def doc(self, xy, w=0.32, h=0.4, role="white", lines=4, lw=0.7, label=None, stack=1):
        """Text document icon (prompt, caption, corpus). label: text under it.
        stack>1 draws a pile of offset pages (top-k passages, a corpus)."""
        for k in range(stack - 1, 0, -1):
            off = 0.045 * k
            self._page((xy[0] + off, xy[1] + off), w, h, role, 0, lw)
        n = self._page(xy, w, h, role, lines, lw)
        if stack > 1:
            n = Node(xy[0] + 0.045 * (stack - 1) / 2, xy[1] + 0.045 * (stack - 1) / 2,
                     w + 0.045 * (stack - 1), h + 0.045 * (stack - 1), kind="doc")
        self._solid.append(n)
        if label:
            self.text((xy[0], n.bottom - 0.04), label, size=self.fs - 1, va="top")
        return n

    def _page(self, xy, w, h, role, lines, lw):
        fc, ec, _ = colors(role)
        x0, y0, f = xy[0] - w / 2, xy[1] - h / 2, min(w, h) * 0.28
        self.ax.add_patch(Polygon([(x0, y0), (x0 + w, y0), (x0 + w, y0 + h - f), (x0 + w - f, y0 + h),
                                   (x0, y0 + h)], closed=True, fc=fc, ec=ec, lw=lw, zorder=3))
        self.line([(x0 + w - f, y0 + h), (x0 + w - f, y0 + h - f), (x0 + w, y0 + h - f)], color=ec, lw=lw, z=3.1)
        for i in range(lines):
            yy = y0 + h - f - (i + 0.8) * (h - f) / (lines + 0.6)
            self.line([(x0 + w * .16, yy), (x0 + w * (.84 if i < lines - 1 else .55), yy)],
                      color=shade(ec, 1.2), lw=0.8, z=3.2)
        return Node(*xy, w, h, kind="doc")

    def icon(self, xy, kind="snow", s=0.13, color=None):
        """Vector icons: 'snow' (frozen), 'fire' (trainable), 'lock', 'person', 'robot', 'check', 'cross'."""
        x, y = xy
        if isinstance(color, str) and not color.startswith("#") and color in {**PALETTE, **ROLE}:
            color = colors(color)[1]
        if kind == "snow":
            c = color or "#3A8FD0"
            R = s / 2
            for k in range(6):
                a = k * math.pi / 3
                tip = (x + math.cos(a) * R, y + math.sin(a) * R)
                self.line([(x, y), tip], color=c, lw=0.8, z=7)
                bx, by = x + math.cos(a) * R * .55, y + math.sin(a) * R * .55
                for da in (math.pi / 4, -math.pi / 4):
                    self.line([(bx, by), (bx + math.cos(a + da) * R * .35, by + math.sin(a + da) * R * .35)],
                              color=c, lw=0.6, z=7)
        elif kind == "fire":
            c = color or "#E8590C"
            def flame(sc, col, z):
                h, w = s * sc, s * .72 * sc
                b = y - s / 2
                verts = [(x, b), (x + w * .55, b), (x + w * .6, b + h * .5), (x + w * .1, b + h * .75),
                         (x + w * .2, b + h * .95), (x, b + h), (x - w * .15, b + h * .8),
                         (x - w * .6, b + h * .55), (x - w * .55, b), (x, b)]
                codes = [Path.MOVETO] + [Path.CURVE4] * 9
                self.ax.add_patch(PathPatch(Path(verts, codes), fc=col, ec="none", zorder=z))
            flame(1.0, c, 7); flame(0.55, "#FFC34D", 7.1)
        elif kind == "lock":
            c = color or "#555555"
            self.ax.add_patch(FancyBboxPatch((x - s * .4, y - s * .5), s * .8, s * .55,
                              boxstyle=f"round,pad=0,rounding_size={s*.08}", fc=c, ec="none", zorder=7))
            from matplotlib.patches import Arc
            self.ax.add_patch(Arc((x, y + s * .05), s * .5, s * .6, theta1=0, theta2=180, ec=c, lw=1.1, zorder=7))
        elif kind == "person":
            c = color or "#666666"
            self.ax.add_patch(Circle((x, y + s * .25), s * .18, fc=c, ec="none", zorder=7))
            self.ax.add_patch(FancyBboxPatch((x - s * .32, y - s * .5), s * .64, s * .5,
                              boxstyle=f"round,pad=0,rounding_size={s*.25}", fc=c, ec="none", zorder=7))
        elif kind == "robot":
            c = color or "#666666"
            self.ax.add_patch(FancyBboxPatch((x - s * .42, y - s * .38), s * .84, s * .66,
                              boxstyle=f"round,pad=0,rounding_size={s*.14}", fc=c, ec="none", zorder=7))
            for sx in (-.17, .17):
                self.ax.add_patch(Circle((x + sx * s, y - s * .05), s * .08, fc="white", ec="none", zorder=7.1))
            self.line([(x, y + s * .28), (x, y + s * .45)], color=c, lw=0.9, z=7)
            self.ax.add_patch(Circle((x, y + s * .48), s * .06, fc=c, ec="none", zorder=7))
        elif kind == "check":
            self.line([(x - s * .4, y), (x - s * .1, y - s * .3), (x + s * .45, y + s * .35)],
                      color=color or "#228833", lw=1.4, z=7)
        elif kind == "cross":
            c = color or "#CC3344"
            self.line([(x - s * .35, y - s * .35), (x + s * .35, y + s * .35)], color=c, lw=1.4, z=7)
            self.line([(x - s * .35, y + s * .35), (x + s * .35, y - s * .35)], color=c, lw=1.4, z=7)
        n = Node(x, y, s, s, kind="icon")
        self._icons.append(n)
        return n

    def brace(self, a, b, label="", side="below", color=INK, lw=0.7, size=None, depth=0.07):
        """Curly-ish bracket spanning points a..b (horizontal or vertical) with label."""
        (x1, y1), (x2, y2) = a, b
        if abs(y1 - y2) < 1e-9:
            sg = -1 if side == "below" else 1
            ym = y1 + sg * depth
            self.line([(x1, y1), (x1, ym), (x2, ym), (x2, y1)], color=color, lw=lw)
            self.line([((x1 + x2) / 2, ym), ((x1 + x2) / 2, ym + sg * depth * .6)], color=color, lw=lw)
            if label:
                self.text(((x1 + x2) / 2, ym + sg * depth * 0.9), label, size=size or self.fs - 1,
                          va="top" if sg < 0 else "bottom", color=color)
        else:
            sg = 1 if side == "right" else -1
            xm = x1 + sg * depth
            self.line([(x1, y1), (xm, y1), (xm, y2), (x1, y2)], color=color, lw=lw)
            self.line([(xm, (y1 + y2) / 2), (xm + sg * depth * .6, (y1 + y2) / 2)], color=color, lw=lw)
            if label:
                self.text((xm + sg * depth * 0.9, (y1 + y2) / 2), label, size=size or self.fs - 1,
                          ha="left" if sg > 0 else "right", color=color)

    # ------------------------------------------------------------ lint + save
    def lint(self, min_font=6.0):
        """Return a list of layout problems. Fix ALL of them before delivering."""
        self.fig.canvas.draw()
        r = self.fig.canvas.get_renderer()
        inv = self.ax.transData.inverted()
        issues = []
        for t, node, pad in self._fit:
            bb = t.get_window_extent(r).transformed(inv)
            pad = min(pad, 0.1 * min(node.w, node.h))
            if bb.width > node.w - 2 * pad + 1e-3 or bb.height > node.h - pad + 1e-3:
                issues.append(f"text overflow: {t.get_text()!r} needs {bb.width:.2f}x{bb.height:.2f}in, "
                              f"box is {node.w:.2f}x{node.h:.2f}in at ({node.x:.2f},{node.y:.2f})")
        for t in self.ax.texts:
            if t.get_fontsize() < min_font:
                issues.append(f"font too small ({t.get_fontsize():.1f}pt < {min_font}): {t.get_text()!r}")
            bb = t.get_window_extent(r).transformed(inv)
            if bb.x0 < -1e-3 or bb.y0 < -1e-3 or bb.x1 > self.W + 1e-3 or bb.y1 > self.H + 1e-3:
                issues.append(f"text outside canvas: {t.get_text()!r} spans x[{bb.x0:.2f},{bb.x1:.2f}] "
                              f"y[{bb.y0:.2f},{bb.y1:.2f}] canvas {self.W}x{self.H}")
        for p in self.ax.patches:
            bb = p.get_window_extent(r).transformed(inv)
            if bb.x0 < -0.01 or bb.y0 < -0.01 or bb.x1 > self.W + 0.01 or bb.y1 > self.H + 0.01:
                issues.append(f"shape outside canvas: x[{bb.x0:.2f},{bb.x1:.2f}] y[{bb.y0:.2f},{bb.y1:.2f}]")
        # text-vs-text, text-vs-icon, free-text-vs-shape collisions
        fitted = {id(t): node for t, node, _ in self._fit}
        tb = [(t, t.get_window_extent(r).transformed(inv)) for t in self.ax.texts if t.get_text().strip()]
        def ov(b, l, bt, rt, tp, eps=0.005):
            return min(b.x1, rt) - max(b.x0, l) > eps and min(b.y1, tp) - max(b.y0, bt) > eps
        for i in range(len(tb)):
            for j in range(i + 1, len(tb)):
                (t1, b1), (t2, b2) = tb[i], tb[j]
                if ov(b1, b2.x0, b2.y0, b2.x1, b2.y1):
                    issues.append(f"text collision: {t1.get_text()!r} and {t2.get_text()!r}")
        for t, b in tb:
            for ic in self._icons:
                if ov(b, ic.left - .02, ic.bottom - .02, ic.right + .02, ic.top + .02):
                    issues.append(f"icon at ({ic.x:.2f},{ic.y:.2f}) covers text {t.get_text()!r}")
            if id(t) in fitted:
                continue
            for nd in self._solid:
                inside = b.x0 >= nd.left - 1e-3 and b.x1 <= nd.right + 1e-3 and b.y0 >= nd.bottom - 1e-3 and b.y1 <= nd.top + 1e-3
                if not inside and ov(b, nd.left, nd.bottom, nd.right, nd.top, eps=0.01):
                    issues.append(f"free text {t.get_text()!r} overlaps {nd.kind}@({nd.x:.2f},{nd.y:.2f})")
        # text straddling a container border (partly inside, partly outside)
        for g, glab in self._groups:
            for t, b in tb:
                if t is glab:
                    continue
                inside = b.x0 >= g.left and b.x1 <= g.right and b.y0 >= g.bottom and b.y1 <= g.top
                outside = b.x1 <= g.left or b.x0 >= g.right or b.y1 <= g.bottom or b.y0 >= g.top
                if not inside and not outside:
                    issues.append(f"text {t.get_text()!r} straddles the border of group@({g.x:.2f},{g.y:.2f})")
        # arrows crossing text / diagonal segments
        def seg_hits(p, q, b, eps=0.01):
            l, rr, bt, tp = b.x0 + eps, b.x1 - eps, b.y0 + eps, b.y1 - eps
            for k in np.linspace(0, 1, 40):
                x, y = p[0] + k * (q[0] - p[0]), p[1] + k * (q[1] - p[1])
                if l < x < rr and bt < y < tp:
                    return True
            return False
        for pts, lab, diag_ok, curved in self._paths:
            last = math.dist(pts[-1], pts[-2]) if not curved else 1
            if last < 0.1:
                issues.append(f"arrow into {_f(pts[-1])}: final segment {last:.2f}in < 0.1in — too short "
                              f"for its arrowhead (lengthen the gap or move the bend back)")
            # arrow passing through shapes (other than the ones it starts/ends on)
            ends = [np.asarray(pts[0]), np.asarray(pts[-1])]
            for nd in self._solid:
                touching = any(nd.left - .02 <= e[0] <= nd.right + .02 and nd.bottom - .02 <= e[1] <= nd.top + .02
                               for e in ends)
                if touching or nd.kind == "icon":
                    continue
                hit = False
                for a_, b_ in zip(pts[:-1], pts[1:]):
                    for k in np.linspace(0, 1, 30):
                        x_, y_ = a_[0] + k * (b_[0] - a_[0]), a_[1] + k * (b_[1] - a_[1])
                        if nd.left + .015 < x_ < nd.right - .015 and nd.bottom + .015 < y_ < nd.top - .015:
                            hit = True; break
                    if hit: break
                if hit:
                    issues.append(f"arrow {_f(pts[0])}->{_f(pts[-1])} "
                                  f"passes through {nd.kind}@({nd.x:.2f},{nd.y:.2f})")
            if len(pts) == 4 and not curved:
                jog = math.dist(pts[1], pts[2])
                if 1e-3 < jog < 0.12:
                    issues.append(f"tiny {jog:.2f}in jog in arrow {_f(pts[0])}->"
                                  f"{_f(pts[-1])}: align the two ends so it is straight")
            for a, b in zip(pts[:-1], pts[1:]):
                if not diag_ok and abs(a[0] - b[0]) > 1e-3 and abs(a[1] - b[1]) > 1e-3:
                    issues.append(f"diagonal arrow segment {_f(a)}->{_f(b)} "
                                  f"(use route='hv'/'vh'/via, or route='straight' if intended)")
                for t, bb in tb:
                    if t is lab or id(t) in fitted:
                        continue
                    if seg_hits(a, b, bb):
                        issues.append(f"arrow {_f(pts[0])}->{_f(pts[-1])} crosses text {t.get_text()!r}")
                        break
        # wasted margins (content should fill the canvas; shrink width/height or re-centre)
        boxes = [a.get_window_extent(r).transformed(inv) for a in list(self.ax.patches) + list(self.ax.texts) + list(self.ax.images) + list(self.ax.lines)]
        if boxes:
            L = min(b.x0 for b in boxes); B = min(b.y0 for b in boxes)
            R_ = max(b.x1 for b in boxes); T = max(b.y1 for b in boxes)
            for name, m in (("left", L), ("bottom", B), ("right", self.W - R_), ("top", self.H - T)):
                if m > 0.12:
                    issues.append(f"empty {name} margin {m:.3f}in (limit 0.12) — content spans x[{L:.2f},{R_:.2f}] y[{B:.2f},{T:.2f}]")
        s = [n for n in self._solid if n.kind != "group"]
        for i in range(len(s)):
            for j in range(i + 1, len(s)):
                a, b = s[i], s[j]
                ox = min(a.right, b.right) - max(a.left, b.left)
                oy = min(a.top, b.top) - max(a.bottom, b.bottom)
                if ox > 0.01 and oy > 0.01:
                    issues.append(f"overlap: {a.kind}@({a.x:.2f},{a.y:.2f}) and {b.kind}@({b.x:.2f},{b.y:.2f})")
        return list(dict.fromkeys(issues))

    def save(self, path="figure.pdf", png=True, dpi=300, strict=False):
        issues = self.lint()
        for m in issues:
            print("LINT:", m)
        if strict and issues:
            raise SystemExit(f"{len(issues)} lint issue(s) — fix before saving")
        self.fig.savefig(path, dpi=dpi, facecolor="white")
        if png and not path.endswith(".png"):
            self.fig.savefig(path.rsplit(".", 1)[0] + ".png", dpi=dpi, facecolor="white")
        print(f"saved {path} ({self.W:.2f}x{self.H:.2f} in), {len(issues)} lint issue(s)")
        return issues


# ---------------------------------------------------------------- path helpers
def _f(p):
    return "(%.2f, %.2f)" % (float(p[0]), float(p[1]))


def _rounded(pts, r):
    """Polyline through pts with rounded interior corners of radius r (inches)."""
    pts = [np.asarray(p, float) for p in pts]
    pts = [p for i, p in enumerate(pts) if i == 0 or np.linalg.norm(p - pts[i - 1]) > 1e-9]
    verts, codes = [tuple(pts[0])], [Path.MOVETO]
    for i in range(1, len(pts) - 1):
        a, b, c = pts[i - 1], pts[i], pts[i + 1]
        d1, d2 = np.linalg.norm(b - a), np.linalg.norm(c - b)
        rr = min(r, d1 / 2, d2 / 2)
        p1 = b + (a - b) / d1 * rr
        p2 = b + (c - b) / d2 * rr
        verts += [tuple(p1), tuple(b), tuple(p2)]
        codes += [Path.LINETO, Path.CURVE3, Path.CURVE3]
    verts.append(tuple(pts[-1])); codes.append(Path.LINETO)
    return Path(verts, codes)


def _along(pts, t):
    """Point at fraction t of polyline length."""
    seg = [np.linalg.norm(np.subtract(pts[i + 1], pts[i])) for i in range(len(pts) - 1)]
    L, acc = sum(seg) * t, 0
    for i, s in enumerate(seg):
        if acc + s >= L and s > 0:
            u = (L - acc) / s
            return (pts[i][0] + u * (pts[i + 1][0] - pts[i][0]), pts[i][1] + u * (pts[i + 1][1] - pts[i][1]))
        acc += s
    return pts[-1]


def hstack(x0, y, widths, gap, center=False):
    """Centres for boxes laid left->right. x0 = LEFT EDGE of the first box, or, with
    center=True, the x the whole row is centred on."""
    if center:
        x0 = x0 - (sum(widths) + gap * (len(widths) - 1)) / 2
    xs, x = [], x0
    for w in widths:
        xs.append((x + w / 2, y)); x += w + gap
    return xs


def vstack(x, y0, heights, gap, center=False):
    """Centres for boxes laid bottom->top. y0 = BOTTOM EDGE of the first box, or, with
    center=True, the y the whole column is centred on."""
    if center:
        y0 = y0 - (sum(heights) + gap * (len(heights) - 1)) / 2
    ys, y = [], y0
    for h in heights:
        ys.append((x, y + h / 2)); y += h + gap
    return ys

